Evaluation Choices Decide the Forecasting Leaderboard: Evidence from a Production Marketplace Panel

A forecasting benchmark reports which method won. We show that the answer is set by the evaluator's choices before any model is fitted. We benchmark 24 forecasting methods and one textbook reference, including six 2025-era time series foundation models, on a production marketplace panel of 1,887 business customers over 67 months. We hold the data, the horizon and the period fixed, and vary only the evaluation design. Three choices each reverse or dissolve a headline conclusion. Changing the unit of analysis from the market total to the individual customer moves our production baseline from second of nineteen, beaten by nothing, to twenty-third of twenty-five. Nineteen of its twenty-four challengers beat it there. Changing how much error is pooled decides whether a Diebold-Mariano test finds anything at all. Scoring prediction intervals rather than point forecasts reorders the field almost completely, with a rank correlation of 0.02 on intermittent demand. We then measure what the deployed system gets from this. Its selection rule captures 55% of the distance between doing nothing and choosing with hindsight. The reversal is not a quirk of our data. We ran the released protocol, unchanged, on the public M5 retail panel. The same baseline shape places first at the market total and last per series, beaten by everything, and a replayed selection rule closes 64.7% of the same floor-to-ceiling distance there. Adding five zero-shot foundation models to that roster changes who wins at the total, not the shape. The bands' blind spot travels too: conformal bands under-cover most on the spikiest items. Splitting our own panel into ever smaller groups turns the contrast into a curve: the baseline's rank worsens at every level of disaggregation. We release the evaluation protocol and report an error of our own that inverted a result before we caught it.

==> anc/p6_evaluation_protocol/PROTOCOL.md <==
# The evaluation protocol

This is the specification behind the paper *Evaluation Choices Decide the Forecasting
Leaderboard*. It is written so another team can run the same evaluation on their own panel and
get an answer that is comparable to ours, without needing our data or our code.

`protocol_harness.py` in this package is a working implementation of everything below. Where the
text and the code disagree, the code is right — it is what produced the paper's numbers.

Every choice below is a decision the evaluator makes before any model is fitted. The paper's
point is that three of them move the answer more than the models do.

---

## 1. The panel

A tidy table with three columns: an entity id, a period, and a value. Ours is monthly gross
transaction value by business customer, 67 months, 5,779 customers.

**Decide and state the inclusion rule.** Ours: a series needs 13 months of history before it is
forecast at all, because a year-over-year method has no base below that. Roughly 2,200 customers
clear it, and 1,887 clear it at one or more evaluation origins.

The customers who do not clear it are an **abstention cohort**, and they belong in the report.
Dropping them quietly describes a smaller and easier business than the real one, and it is the
most common way a benchmark flatters itself.

---

## 2. The unit of analysis

**This is the choice that decides the leaderboard.** Score the same panel twice:

- **Aggregate.** Sum every entity into one series and score that.
- **Per entity.** Score each entity separately, then summarise across entities.

They are different questions and they get different answers. Aggregation cancels the
idiosyncratic movement that separates methods, leaving a smooth seasonal series that almost
anything fits. On our panel the production baseline places 2nd of 19 with nothing beating it at
the aggregate, and 23rd of 25 with 19 methods beating it per entity.

A benchmark that reports one of these without naming which one has not reported its main result.

---

## 3. The rolling-origin grid

Pick cutoffs, forecast forward from each, score only against values that did not exist at the
cutoff.

Four numbers define the grid, and all four belong in the paper:

| Parameter | Ours | Why it matters |
|---|---|---|
| horizon | 6 months | the block length the deployed selection rule itself validates on |
| number of origins | 8 (per entity), 22 (aggregate) | fewer origins, noisier ranking |
| spacing between origins | 3 months | below the horizon, so folds overlap — see below |
| minimum training length | 13 months | the inclusion rule from §1 |

**Spacing below the horizon makes consecutive validation folds overlap.** That is a legitimate
way to buy origins on a short panel, but it is a choice, and any result that leans on it must be
re-run with spacing at or above the horizon to show that it does not. We did: thinning the folds
to be disjoint moved the selection-rule result slightly *in its favour*.

**Global models must be refit at every cutoff.** Any method trained across the panel rather than
per series — gradient-boosted trees, global neural networks — has to be retrained at each cutoff
on data strictly before it. Training once on the full panel leaks every test window into the
training set. This is the single most expensive part of the protocol and the easiest to skip.

---

## 4. Metrics

Report **two** scale-free metrics, not one:

- **MASE** — mean absolute error divided by the in-sample seasonal naive's **mean absolute
  error**.
- **RMSSE** — root mean squared error divided by the in-sample seasonal naive's **root mean
  squared error**.

Two, because they have different loss shapes. Agreement between them is evidence; disagreement is
a warning that the result depends on how errors are weighted.

> **The denominators are not interchangeable.** RMSE is always at least MAE. Scoring one metric
> with the other's denominator inflates the result by a factor that is invisible in the output.
> This error inverted a result in our study before we caught it — the paper devotes a section to
> it. Store both denominators per block and score each metric on its own.

A composed forecast — an ensemble, a blend, the output of a selection rule — must be scored on
the same denominator as the atomic methods it is compared against. This is where the mistake
above is easiest to make, because the composed object usually goes through different code.

---

## 5. Significance

**Diebold–Mariano with the Harvey–Leybourne–Newbold small-sample correction**, on pooled per-step
loss differentials, for a specific challenger against a named baseline.

**Friedman with the Nemenyi critical difference**, over per-block ranks, for all methods at once.
Run it on complete blocks only, and state how many blocks were dropped.

**Benjamini–Hochberg** across every family of tests. We test 24 methods inside each demand class;
at an uncorrected 0.05 that is expected to manufacture roughly one significant result per twenty
from noise alone.

Two cautions that changed how we read our own results:

**How much error you pool decides what the test reports.** At the aggregate, DM pools about a
hundred per-step losses and finds nothing significant. Per entity it pools tens of thousands and
finds nearly everything significant. Same test, same methods, same data. Past a certain panel
size, significance stops carrying information — so report **rank separation** alongside it. A
critical difference does not inflate with the number of series.

**Friedman assumes independent blocks and a panel does not have them.** One entity contributing
eight origins contributes eight correlated blocks, so the critical difference comes out narrower
than it should be. Measure the size of that: rebuild the test on one randomly chosen origin per
entity, repeat over several draws, and report both. On our panel the CD widened from 0.37 to
0.92 while the ranking held at a Spearman correlation of 0.97 — the dependence moved the error
bar, not the conclusion.

---

## 6. Demand classes

Classify each series with the Syntetos–Boylan–Croston taxonomy: average inter-demand interval
against the squared coefficient of variation, giving Smooth, Erratic, Intermittent and Lumpy.

**Recompute the class at every origin from that origin's training window only.** Classifying on
the full series lets the future leak into the grouping, which flatters whichever method suits the
leaked class.

Report the leaderboard **within each class**. On our panel the winner differs by class, and the
pooled ranking is the right ranking for none of them. A single pooled table implicitly claims its
winner is the winner everywhere in the panel, which is a claim worth either testing or dropping.

---

## 7. Intervals

If the system ships intervals, score them separately. The point-accuracy ranking does not
transfer.

- **Calibrate split-conformal widths on strictly earlier origins.** Calibrating on the window
  being scored reports coverage the system would not achieve in production, and nothing in the
  output reveals it.
- Report **empirical coverage against nominal**, per class, and **MSIS** (the Gneiting–Raftery
  interval score scaled by the same seasonal-naive MAE that MASE uses).
- Report coverage and MSIS together. Coverage alone is trivially gamed by a wider band; MSIS is
  proper and cannot be.
- Report the **rank correlation between the point ranking and the interval ranking.** Ours is
  0.40 overall and 0.02 on Intermittent demand — no relationship at all where forecasting is
  hardest.

This section is how we found a defect in our own shipped system: bands calibrated to 95% deliver
92% on Smooth demand and about 74% on Lumpy and Intermittent. They are least trustworthy on
exactly the customers whose forecasts are least trustworthy.

---

## 8. The selection rule

A benchmark can say the answer depends. A production system has to serve a number anyway. So
measure the rule that picks, not only the methods it picks between.

Replay the deployed rule at every origin, using only origins before it:

1. Score every candidate method on the entity's earlier origins.
2. Drop candidates that scored on fewer than half the available folds.
3. Drop candidates whose mean scaled bias exceeds a fixed threshold (ours: 0.6).
4. Rank the survivors on mean RMSSE and average the best three.
5. Serve that average — and **re-score it from its own forecast values**, on the same denominator
   as everything else (§4).

Bracket it between two references:

- **Floor** — always serve the baseline. The do-nothing policy.
- **Oracle** — serve the single best method at each origin, chosen with hindsight. Nobody can do
  this; it is the ceiling.

Report the share of the floor-to-oracle distance the rule captures. Ours captures 55%, improving
on the floor by 24%, winning 77% of origins. That number is what the system is worth, and it is a
different measurement from which model has the lowest error.

---

## 9. What to state in the paper

A reader cannot tell whether your leaderboard transfers to their problem unless you state:

- the unit of analysis, named explicitly;
- the origin grid — horizon, count, spacing, minimum training length — and whether folds overlap;
- both metrics, and which denominator each uses;
- the multiplicity correction and the family it was applied over;
- support per method, when methods score different numbers of blocks, and the count dropped from
  any complete-block test;
- whether global models were refit per origin;
- whether interval widths were calibrated out of sample;
- the abstention cohort.

Every one of these is a place where the answer can move without any model changing.

---

## 10. Running it

```
python protocol_harness.py --demo
```

The demo generates a synthetic marketplace panel — many spiky entities summing to a smooth total
— and runs the whole protocol on it: both units of analysis, the pooled-error contrast, Friedman
with the independent-block check, per-class winners, and the selection-rule replay.

It reproduces the **direction** of the paper's central result on data whose generating process is
public and inspectable. It does not reproduce our numbers, and it is not meant to. Our panel is
proprietary and is not released.

To run it on your own data, import the module and pass a tidy DataFrame plus a dict of callables
`f(train, horizon) -> forecast`. The harness supplies no forecasting methods beyond a handful of
reference baselines, deliberately: re-coding someone else's method is the benchmark error this
paper warns about.


==> anc/p6_evaluation_protocol/README.md <==
# Evaluation protocol package

Companion to *Evaluation Choices Decide the Forecasting Leaderboard: Evidence from a Production
Marketplace Panel*.

## What this is

The paper's claim is about evaluation design, not about our methods or our data. So the artifact
worth releasing is the **evaluation layer**: the rolling-origin grid, the scale-free scoring, the
significance machinery, the interval calibration, and the selection-rule replay. All of it is
here, it runs, and none of it needs our panel.

```
python protocol_harness.py --demo
```

That generates a synthetic marketplace panel — many spiky entities whose sum is smooth — and runs
the full protocol on it. It reproduces the direction of the paper's central result: the same
baseline, on the same data with the same methods, ranks near the top when the market total is
scored and near the bottom when individual customers are scored.

Requires Python 3.12 with numpy, pandas and scipy. Nothing else. Roughly one minute at the
default panel size.

## What is not here, and why

**Our data.** The panel is proprietary marketplace transaction data and cannot be released. No
absolute value appears anywhere in the paper or in this package by design — every published
figure is a percentage, a scale-free ratio, a rank, a coverage fraction, or a count.

**The 24 benchmarked methods.** They are third-party libraries plus one proprietary baseline.
Re-coding someone else's method so a package looks self-contained is exactly the benchmark error
the paper warns about in Section 3, so the harness takes forecasters as callables and ships only
a handful of reference baselines for the demonstration.

**A rerun of the paper's numbers.** It is not possible without the panel, and we would rather say
so than ship something that looks like a replication and is not.

## Contents

| Path | What it is |
|---|---|
| `PROTOCOL.md` | the specification: every evaluation choice, what we set it to, and what moves if you set it differently |
| `protocol_harness.py` | runnable reference implementation of the whole protocol, plus the synthetic demonstration |
| `metrics.py` | the exact scoring code behind the paper's numbers — MASE, RMSSE, Diebold–Mariano with the HLN correction, Benjamini–Hochberg |
| `audit/` | the three experiment scripts that produced the paper's results, verbatim, plus the exhibit producer |
| `pyproject.toml` | pinned dependency versions |

## About `audit/`

These are the real scripts, unedited. They **do not run outside our repository** — they import
the production forecasting package, which is not released — and they are included as an audit
trail rather than as something to execute. They are the answer to "what did you actually run":
the origin grid, the leak-free per-cutoff refit, the scoring, the conformal calibration, and the
selection-rule replay are all readable there, including the comments recording the denominator
error the paper reports in Section 10.

`build_exhibits.py` is the producer for the paper's eight tables and its figure. It reads pinned result ledgers
and asserts drift guards on both halves of the central claim, so a stale number cannot sit under
live prose.

## Reproducibility of the demonstration

The synthetic panel is seeded. `--seed` and `--entities` change it; the inversion the demo checks
for reproduces across seeds, and the demo prints a computed YES/NO verdict rather than asserting
one, so a change that dissolves the effect says so. The generator also takes a `spike` argument
(default 1 is the demo's own panel; lower is smoother, higher is spikier) — sweeping it with
`audit/sweep_synthetic_smoothness_dial.py` reproduces the paper's appear-and-dissolve result
with no data at all.

## Citing

Cite the paper. If you use the protocol on your own panel, the useful thing to report back is
which of the choices in `PROTOCOL.md` moved your answer and by how much — one panel is one panel,
and that is stated as a limitation in the paper.


==> anc/p6_evaluation_protocol/audit/README.md <==
# Audit trail — the scripts that produced the paper's numbers

Verbatim copies. Most are not runnable outside the authors' repository: they import the
production forecasting package (`pipelines.forecast.forecaster`, `services.*`, `config`),
which is proprietary and not released. They are here so a reader can check what was run rather
than take the paper's word for it. Five are reproducible outside the repo:
`replicate_inversion_on_m5_public.py`, `replicate_inversion_on_tourism_public.py`,
`score_m5_interval_quality.py`, and `sweep_m5_native_hierarchy_levels.py` — their inputs are
the public M5 and Australian Tourism datasets plus the released harness (run the M5
replication first and pass its output filename to the hierarchy sweep's `--e70-ledger`) —
and `sweep_synthetic_smoothness_dial.py`, whose synthetic sweep, public-panel statistics and
M5 power control all run without any proprietary input (its production overlay sits behind
`--with-production` and needs the authors' panel). A reader who adjusts their repo-relative
paths can reproduce Section 8's replication, interval, hierarchy and boundary results in
full.

Nothing was simplified for release. The comments recording the denominator error the paper
reports in Section 10 are in `backtest_per_buyer_multi_origin.py`, where the fix lives.

| File | Paper section | What it does |
|---|---|---|
| `backtest_per_buyer_multi_origin.py` | 4, 5 | the per-entity sweep: 24-method roster plus a seasonal-naive reference, 8 rolling origins, demand classes recomputed per origin, leak-free per-cutoff refit for the global models, both seasonal-naive denominators stored |
| `score_rolling_interval_calibration.py` | 6 | rolling split-conformal calibration on strictly earlier origins, empirical coverage against nominal, MSIS, and the point-versus-interval rank correlation |
| `audit_selection_rule_and_corrections.py` | 5, 7, 10 | Benjamini–Hochberg over every Diebold–Mariano family, per-horizon error, and the selection-rule replay against the always-baseline floor and the hindsight oracle |
| `probe_one_champion_policy.py` | 7 | the one-champion reference: always serving the leaderboard winner, scored on the same replay blocks as the rule, with a baseline fallback and a full-support sensitivity |
| `probe_leaderboard_rank_bootstrap.py` | 4 | buyer-level cluster bootstrap of the per-entity leaderboard: rank interval for the baseline, identity stability of first and last place |
| `probe_aggregation_cancellation.py` | 4 | the cancellation measurement: month-over-month movement relative to level for the total and the median entity, with CV and diversification ratios |
| `replicate_inversion_on_m5_public.py` | 8 | the public replication: runs `protocol_harness.py` unmodified on M5 aggregated to monthly at three units of analysis, computes the inversion verdict in-run; env overrides give the non-overlapping-fold variant, and both RMSSE and MASE rankings are reported |
| `replicate_inversion_on_tourism_public.py` | 8 | the mechanism-boundary test: the same protocol on the Australian Tourism bottom level (smooth, seasonal entities), with the pre-registered prediction of a weaker inversion stated in the config before the run |
| `extend_m5_roster_with_foundation_models.py` | 8 | the roster-dependence measurement: five zero-shot foundation models added to the M5 leg via the production system's own GPU batch functions, every level's verdict re-read on the extended roster |
| `sweep_aggregation_dose_response.py` | 4 | the dose-response curve: every buyer assigned to one of k groups (size-sorted, or seeded-random via `--grouping random` as the composition control), the 19-method shared roster scored on each group aggregate for k in {1, 5, 25, 125, 625}, monotonicity computed as Spearman against log k |
| `score_m5_interval_quality.py` | 8 | the interval leg on M5: rolling split-conformal bands per method through the released harness (strictly-earlier-origin calibration), coverage and MSIS per demand class, and the point-versus-interval rank correlation, with the three pre-registered reads computed in-run |
| `sweep_m5_native_hierarchy_levels.py` | 4, 8 | the dose-response on M5's native hierarchy: total, state, store, category–store, department–store scored fresh on one grid, the item–store endpoint pinned from the M5 replication ledger, monotonicity computed across the six levels |
| `sweep_synthetic_smoothness_dial.py` | 4, 9 | the spikiness-dial sweep on the released generator plus the two FAILED fragility-statistic designs the Limitations section discloses (both rounds' pre-registered reads and kill verdicts compute in-run), and the M5-at-304-series power control behind the tourism boundary |
| `score_m5_extended_roster_intervals.py` | 8 | the roster-heterogeneity test for the interval reordering, panel held fixed: 12 methods (7 references + 5 zero-shot foundation models) on one M5 job list, the released interval layer, the pre-registered rho bar computed in-run (imports production GPU batch functions — not runnable outside the repo) |
| `build_exhibits.py` | all tables | generates the paper's seven exhibits from pinned result ledgers, with drift guards on both halves of the central claim, the replication, and the curve |
| `_provenance.py` | — | the provenance stamp every result ledger carries: git sha, dirty flag, seed, config snapshot, input fingerprint |

## Two things worth reading for

**The leak-free refit.** Five of the 24 methods are trained across the whole panel rather than
per series. `_backtest_global_methods_leakfree` retrains them at every cutoff on data strictly
before it. Training once on the full panel is the cheap alternative and it leaks every test
window into the training set.

**The denominator fix.** `backtest_per_buyer_multi_origin.py` stores both the seasonal-naive MAE
and the seasonal-naive RMSE per block, with a comment saying they are not interchangeable. The
first version stored only the MAE, and scoring an RMSSE with it inflated the composed blend by a
constant factor — which reversed the paper's Section 7 result until it was caught. That is the
error Section 10 is about.


==> anc/p6_evaluation_protocol/audit/_provenance.py <==
"""Shared provenance + output helpers for the pre-publication experiment suite.

Every experiment writes a JSON (and optional figure) into ``output/`` carrying full
provenance per the project's reproducibility conventions: git sha + dirty flag,
key library versions, UTC run-id,
the seed, and a config snapshot. This is what makes a finding reproducible from a
pinned data-vintage + code-version, which is the publication bar in NOVELTY.md.
"""

from __future__ import annotations

import json
import platform
import subprocess
import sys
from datetime import datetime, timezone
from pathlib import Path

# Windows consoles default to cp1252 and crash on non-Latin-1 glyphs in print();
# JSON output is unaffected (json.dumps ensure_ascii escapes). Make stdout robust.
try:
    sys.stdout.reconfigure(encoding="utf-8", errors="replace")
except Exception:  # noqa: BLE001
    pass

EXPERIMENTS_DIR = Path(__file__).resolve().parent.parent
OUTPUT_DIR = EXPERIMENTS_DIR / "output"
REPO_ROOT = EXPERIMENTS_DIR.parent.parent.parent  # tools/research_paper/experiments -> repo root


def utc_run_id() -> str:
    """Compact ISO-8601 UTC stamp, e.g. 20260615T031400Z (project filename convention)."""
    return datetime.now(timezone.utc).strftime("%Y%m%dT%H%M%SZ")


def _git(*args: str) -> str:
    try:
        return subprocess.check_output(
            ["git", *args], cwd=REPO_ROOT, stderr=subprocess.DEVNULL
        ).decode().strip()
    except Exception:  # noqa: BLE001 - provenance is best-effort, never blocks a run
        return "unknown"


def git_provenance() -> dict:
    porcelain = _git("status", "--porcelain")
    return {
        "git_sha": _git("rev-parse", "--short", "HEAD"),
        "git_describe": _git("describe", "--tags", "--dirty", "--always"),
        "dirty": bool(porcelain.strip()),
    }


def lib_versions() -> dict:
    versions = {"python": sys.version.split()[0], "platform": platform.platform()}
    for mod in ("numpy", "pandas", "scipy", "lightgbm", "xgboost", "catboost",
                "statsmodels", "matplotlib", "datasetsforecast"):
        try:
            versions[mod] = __import__(mod).__version__
        except Exception:  # noqa: BLE001
            versions[mod] = None
    return versions


def provenance(seed: int | None = None, config: dict | None = None) -> dict:
    """Full provenance block to embed at the top of every experiment output."""
    block = {
        "run_id": utc_run_id(),
        "seed": seed,
        **git_provenance(),
        "libraries": lib_versions(),
    }
    if config is not None:
        block["config"] = config
    return block


def write_output(name: str, payload: dict, run_id: str | None = None) -> Path:
    """Write a JSON artifact to output/<name>_<run_id>.json and echo the path."""
    OUTPUT_DIR.mkdir(parents=True, exist_ok=True)
    rid = run_id or payload.get("provenance", {}).get("run_id") or utc_run_id()
    path = OUTPUT_DIR / f"{name}_{rid}.json"
    path.write_text(json.dumps(payload, indent=2, default=str))
    print(f"[output] wrote {path.relative_to(REPO_ROOT)}")
    return path


==> anc/p6_evaluation_protocol/audit/audit_selection_rule_and_corrections.py <==
"""E61 (P6) — multiplicity correction, per-horizon error, and the deployed selection rule.

WHY. Three things E59 left open, all of which a referee would raise.

  1. MULTIPLICITY. E59 runs a Diebold-Mariano test for every roster method against the
     production baseline inside every demand-class stratum -- around 120 tests. At an
     uncorrected alpha = 0.05 that manufactures several "significant" results from noise
     alone. Benjamini-Hochberg is applied here, per stratum, as the house standard (E3).

  2. PER-HORIZON ERROR. A six-month forecast that is fine at h=1 and useless at h=6 is not
     "fine". E58 reports this at the aggregate; E59 did not, though it stores the per-step
     residuals needed for it.

  3. THE SELECTION RULE ITSELF. P6's payoff is not the leaderboard -- it is what a system
     that must serve a number every month does about a leaderboard that moves. That rule
     has never been measured. Here it is simulated exactly as production applies it, then
     scored against two references that bound it:
         * ALWAYS-BASELINE  -- what the firm would get with no selection at all
         * ORACLE           -- picking, with hindsight, the single best method at each
                               origin; the unreachable ceiling
     The gap between them is the value actually available; the served blend's position
     inside that gap is how much of it the rule captures. That is forecast value added for
     the deployed system rather than for a method.

HOW. Pure post-processing over E59's sweep -- no forecasts are recomputed. E59 stores each
(buyer, origin, method) RMSSE, scaled bias, and SIGNED per-step residuals, so the forecast
is recoverable as actual + residual and every input the rule consumes is already on disk.

The rule is reproduced from `forecaster._select_top3` and its constants, not re-invented:
  * eligibility  = fold-count floor `max(1, (K+1)//2)` AND |mean scaled bias| <= 0.6
                   (config.SCALED_BIAS_THRESHOLD)
  * ranking      = mean CV-RMSSE (D265) over the COMMON fold intersection of all eligible
                   methods (D218), falling back to own folds if that intersection is empty
  * served       = simple average of the top 3 (`_blend_top3`)
At evaluation origin t, the CV folds are origins 0..t-1 for that buyer -- strictly earlier,
so the simulation never sees the window it is scored on.

PROPRIETARY -- derived from the production panel; not for any public capsule.

Run (after E59):
    uv run --no-sync python tools/research_paper/experiments/scripts/audit_selection_rule_and_corrections.py
"""
from __future__ import annotations

import argparse
import json
import sys
from collections import defaultdict
from pathlib import Path

import numpy as np
import pandas as pd

sys.path.insert(0, str(Path(__file__).resolve().parent))
from _metrics import benjamini_hochberg, dm_hln  # noqa: E402
from _provenance import OUTPUT_DIR, provenance, write_output  # noqa: E402

ROOT = Path(__file__).resolve().parents[4]
sys.path.insert(0, str(ROOT))

from config import SCALED_BIAS_THRESHOLD  # noqa: E402

BASELINE = "naive_yoy"
ALPHA = 0.05
UNDERFLOW_BOUND = 5e-6  # E59 rounds DM p to 5dp; anything at 0.0 is below this


def latest_e59() -> Path:
    found = sorted(OUTPUT_DIR.glob("e59_per_buyer_multi_origin_*.json"))
    if not found:
        sys.exit("FATAL: no E59 ledger in output/ -- run backtest_per_buyer_multi_origin.py first")
    return found[-1]


def correct_multiplicity(strata: dict) -> dict:
    """BH-FDR over each stratum's family of DM tests against the baseline."""
    out = {}
    for name, st in strata.items():
        dm = st.get("diebold_mariano_vs_baseline", {})
        methods = sorted(dm)
        raw = np.array([dm[m]["p_two_sided"] if dm[m]["p_two_sided"] is not None else 1.0
                        for m in methods], dtype=float)
        used = np.where(raw > 0, raw, UNDERFLOW_BOUND)
        adj, reject = benjamini_hochberg(used, ALPHA)
        rows = {}
        flipped = []
        for i, m in enumerate(methods):
            sig_raw = bool(raw[i] <= ALPHA)
            rows[m] = {
                "p_raw": float(raw[i]),
                "p_adj": round(float(adj[i]), 6),
                "significant_raw": sig_raw,
                "significant_bh": bool(reject[i]),
                "underflow_substituted": bool(raw[i] <= 0),
            }
            if sig_raw != bool(reject[i]):
                flipped.append(m)
        out[name] = {
            "n_tests": len(methods),
            "alpha": ALPHA,
            "n_significant_raw": int(sum(r["significant_raw"] for r in rows.values())),
            "n_significant_bh": int(sum(r["significant_bh"] for r in rows.values())),
            "methods_that_changed_status": flipped,
            "per_method": rows,
        }
    return out


def per_horizon(recs: pd.DataFrame, jobs: dict[int, dict]) -> dict:
    """Mean absolute percentage error by forecast step, per method and per stratum."""
    acc: dict[str, dict[str, dict[int, list]]] = defaultdict(lambda: defaultdict(lambda: defaultdict(list)))
    for row in recs.itertuples(index=False):
        job = jobs[int(row.job)]
        actual = np.asarray(job["actual"], float)
        resid = np.asarray(row.resid, float)
        n = min(len(actual), len(resid))
        for step in range(n):
            a = actual[step]
            if a <= 0:
                continue  # undefined percentage, masked (Hyndman 2006)
            ape = abs(resid[step]) / a * 100.0
            acc["ALL"][row.method][step + 1].append(ape)
            acc[job["sbc"]][row.method][step + 1].append(ape)
    return {
        stratum: {
            method: {f"h{h}": round(float(np.median(v)), 3) for h, v in sorted(steps.items())}
            for method, steps in by_method.items()
        }
        for stratum, by_method in acc.items()
    }


def simulate_selection(recs: pd.DataFrame, jobs: dict[int, dict], min_cv_folds: int,
                       fold_stride: int = 1) -> list[dict]:
    """Replay production's top-3 rule at each origin using only strictly earlier origins."""
    # buyer -> ordered cutoffs; (buyer, cutoff) -> {method: row}
    by_buyer: dict[int, dict[str, dict[str, dict]]] = defaultdict(lambda: defaultdict(dict))
    for row in recs.itertuples(index=False):
        by_buyer[row.bid][row.cutoff][row.method] = {
            "rmsse": float(row.rmsse), "mase": float(row.mase),
            "bias": float(row.scaled_bias),
            "job": int(row.job), "resid": np.asarray(row.resid, float),
        }

    out = []
    for bid, by_cut in by_buyer.items():
        cuts = sorted(by_cut)
        for t in range(min_cv_folds * fold_stride, len(cuts)):
            # `fold_stride` thins the CV folds. The origin grid is 3-monthly while the horizon
            # is 6 months, so consecutive folds OVERLAP at stride 1; stride 2 spaces them 6
            # months apart and makes them disjoint, matching production's own origin spacing.
            # Counted backwards from t so the most recent fold is always retained.
            folds = cuts[:t][::-1][::fold_stride][::-1]
            if len(folds) < min_cv_folds:
                continue
            evaluated = by_cut[cuts[t]]
            if BASELINE not in evaluated:
                continue

            # Per-method CV history over strictly earlier origins.
            hist: dict[str, dict[str, list]] = defaultdict(lambda: {"rmsse": [], "bias": [], "oi": []})
            n_folds = len(folds)
            for oi, c in enumerate(folds):
                for m, r in by_cut[c].items():
                    hist[m]["rmsse"].append(r["rmsse"])
                    hist[m]["bias"].append(r["bias"])
                    hist[m]["oi"].append(oi)

            # Eligibility: fold-count floor + scaled-bias gate (forecaster._select_top3).
            min_required = max(1, (n_folds + 1) // 2)
            eligible = {m: h for m, h in hist.items()
                        if len(h["rmsse"]) >= min_required
                        and abs(float(np.mean(h["bias"]))) <= SCALED_BIAS_THRESHOLD}
            if not eligible:
                continue

            # Rank on the fold intersection all eligible methods share (D218).
            common = set.intersection(*(set(h["oi"]) for h in eligible.values()))
            ranked_key = {}
            for m, h in eligible.items():
                vals = ([r for r, oi in zip(h["rmsse"], h["oi"]) if oi in common]
                        if common else h["rmsse"])
                ranked_key[m] = float(np.mean(vals))
            top3 = sorted(ranked_key, key=ranked_key.get)[:3]

            avail = [m for m in top3 if m in evaluated]
            if not avail:
                continue
            job = jobs[evaluated[BASELINE]["job"]]
            actual = np.asarray(job["actual"], float)
            n = min(len(actual), min(len(evaluated[m]["resid"]) for m in avail))
            if n == 0:
                continue
            blend = np.mean([actual[:n] + evaluated[m]["resid"][:n] for m in avail], axis=0)
            blend = np.maximum(blend, 0.0)

            # Denominators must match the metric, or a composed forecast is scored on a
            # different footing than the per-method records it is compared against. MASE
            # divides by the seasonal-naive MAE; RMSSE divides by the seasonal-naive RMSE,
            # and RMSE >= MAE always -- mixing them inflates the composed score and can
            # invent an effect. MASE is the primary comparison here because its denominator
            # is present in every E59 vintage; RMSSE is added when the ledger carries it.
            mae_den = job.get("snaive_mae")
            if mae_den is None or not np.isfinite(mae_den) or mae_den <= 0:
                continue
            err = blend - actual[:n]
            rec = {
                "bid": int(bid), "cutoff": cuts[t], "sbc": job["sbc"],
                "n_cv_folds": n_folds, "n_eligible": len(eligible), "top3": avail,
                "served_mase": float(np.mean(np.abs(err)) / mae_den),
                "baseline_mase": float(evaluated[BASELINE]["mase"]),
                "oracle_mase": float(min(r["mase"] for r in evaluated.values())),
                "served_resid": err.tolist(),
                "baseline_resid": evaluated[BASELINE]["resid"][:n].tolist(),
            }
            rmse_den = job.get("snaive_rmse")
            if rmse_den is not None and np.isfinite(rmse_den) and rmse_den > 0:
                rec["served_rmsse"] = float(np.sqrt(np.mean(err ** 2)) / rmse_den)
                rec["baseline_rmsse"] = float(evaluated[BASELINE]["rmsse"])
                rec["oracle_rmsse"] = float(min(r["rmsse"] for r in evaluated.values()))
            out.append(rec)
    return out


def _compare(rows: list[dict], metric: str) -> dict | None:
    """Served vs always-baseline floor vs hindsight-oracle ceiling, on one metric."""
    key_s, key_b, key_o = f"served_{metric}", f"baseline_{metric}", f"oracle_{metric}"
    usable = [r for r in rows if key_s in r]
    if not usable:
        return None
    served = np.array([r[key_s] for r in usable])
    base = np.array([r[key_b] for r in usable])
    oracle = np.array([r[key_o] for r in usable])
    gap = float(np.mean(base) - np.mean(oracle))
    captured = float(np.mean(base) - np.mean(served))
    return {
        "n": len(usable),
        f"mean_served_{metric}": round(float(np.mean(served)), 4),
        f"mean_baseline_{metric}": round(float(np.mean(base)), 4),
        f"mean_oracle_{metric}": round(float(np.mean(oracle)), 4),
        f"median_served_{metric}": round(float(np.median(served)), 4),
        f"median_baseline_{metric}": round(float(np.median(base)), 4),
        "served_beats_baseline": int(np.sum(served < base)),
        "improvement_pct_vs_baseline": round(captured / float(np.mean(base)) * 100, 2),
        "available_gap_pct": round(gap / float(np.mean(base)) * 100, 2),
        "share_of_available_gap_captured_pct": (
            None if gap <= 0 else round(captured / gap * 100, 2)),
    }


def analyse_selection(rows: list[dict], horizon: int, label: str) -> dict:
    if not rows:
        return {"stratum": label, "n_origins": 0}

    # DM on the served-vs-baseline per-step loss differential; metric-free, so it is
    # unaffected by which scale denominator the summary tables use.
    diff: list[float] = []
    for r in rows:
        diff.extend(abs(b) - abs(s) for b, s in zip(r["baseline_resid"], r["served_resid"]))
    stat, p_one, n_steps = dm_hln(np.array(diff), horizon)

    return {
        "stratum": label,
        "n_origins": len(rows),
        "mase": _compare(rows, "mase"),
        "rmsse": _compare(rows, "rmsse"),
        "dm_served_vs_baseline": {
            "dm_stat": None if not np.isfinite(stat) else round(float(stat), 3),
            "p_two_sided": (None if not np.isfinite(p_one)
                            else round(float(2 * min(p_one, 1 - p_one)), 6)),
            "n_steps": n_steps,
        },
        "mean_eligible_methods": round(float(np.mean([r["n_eligible"] for r in rows])), 2),
        "mean_cv_folds": round(float(np.mean([r["n_cv_folds"] for r in rows])), 2),
    }


def main() -> None:
    ap = argparse.ArgumentParser()
    ap.add_argument("--ledger", default=None)
    ap.add_argument("--min-cv-folds", type=int, default=3,
                    help="minimum number of CV folds before an origin is evaluated")
    ap.add_argument("--fold-stride", type=int, default=1,
                    help="thin CV folds by this stride; 2 makes them non-overlapping at h=6")
    args = ap.parse_args()

    ledger_path = OUTPUT_DIR / args.ledger if args.ledger else latest_e59()
    led = json.loads(ledger_path.read_text())
    recs = pd.read_parquet(OUTPUT_DIR / led["records_parquet"])
    jobs = {int(j["job"]): j for j in led["jobs"]}
    horizon = int(led["provenance"]["config"]["horizon"])
    print(f"[e61] source {ledger_path.name} | {len(recs):,} records | {len(jobs):,} jobs",
          flush=True)

    print("  1/3 multiplicity correction ...", flush=True)
    corrections = correct_multiplicity(led["strata"])

    print("  2/3 per-horizon error ...", flush=True)
    horizons = per_horizon(recs, jobs)

    print(f"  3/3 selection-rule simulation (>= {args.min_cv_folds} CV folds, "
          f"stride {args.fold_stride}) ...", flush=True)
    sel_rows = simulate_selection(recs, jobs, args.min_cv_folds, args.fold_stride)
    selection = {"ALL": analyse_selection(sel_rows, horizon, "ALL")}
    for cls in sorted({r["sbc"] for r in sel_rows}):
        selection[cls] = analyse_selection([r for r in sel_rows if r["sbc"] == cls], horizon, cls)

    payload = {
        "experiment": "e61_selection_rule_and_corrections",
        "bluf": (
            "Benjamini-Hochberg correction over E59's Diebold-Mariano families, per-horizon "
            "error by method and demand class, and a replay of production's deployed top-3 "
            "selection rule against an always-baseline floor and a hindsight oracle ceiling "
            "-- forecast value added for the system rather than for a method."
        ),
        "provenance": provenance(seed=None, config={
            "source_ledger": ledger_path.name,
            "source_records": led["records_parquet"],
            "source_run_id": led["provenance"]["run_id"],
            "input_parquet": led["provenance"]["config"]["input_parquet"],
            "alpha": ALPHA,
            "underflow_bound": UNDERFLOW_BOUND,
            "fdr_method": "Benjamini-Hochberg step-up, per stratum",
            "min_cv_folds": args.min_cv_folds,
            "fold_stride": args.fold_stride,
            "fold_overlap": ("disjoint (6-month spacing, matching production)"
                             if args.fold_stride >= 2 else
                             "overlapping (3-month grid, 6-month horizon)"),
            "scaled_bias_threshold": SCALED_BIAS_THRESHOLD,
            "selection_rule": ("forecaster._select_top3 replayed: fold-count floor "
                               "max(1,(K+1)//2), |mean scaled bias| <= threshold, ranked on "
                               "mean CV-RMSSE over the common fold intersection (D218/D265), "
                               "served = simple average of the top 3"),
        }),
        "multiplicity": corrections,
        "per_horizon_median_ape": horizons,
        "selection_rule": selection,
    }
    write_output("e61_selection_rule_and_corrections", payload)

    print("\n  === MULTIPLICITY (BH-FDR per stratum) ===")
    print(f"  {'stratum':14s} {'tests':>6s} {'sig raw':>8s} {'sig BH':>7s}  changed status")
    for name, c in corrections.items():
        print(f"  {name:14s} {c['n_tests']:6d} {c['n_significant_raw']:8d} "
              f"{c['n_significant_bh']:7d}  {', '.join(c['methods_that_changed_status']) or '-'}")

    for metric in ("mase", "rmsse"):
        shown = {k: v for k, v in selection.items() if v.get(metric)}
        if not shown:
            print(f"\n  === DEPLOYED SELECTION RULE ({metric.upper()}) — "
                  f"unavailable: this E59 ledger carries no seasonal-naive "
                  f"{'RMSE' if metric == 'rmsse' else 'MAE'} denominator ===")
            continue
        print(f"\n  === DEPLOYED SELECTION RULE vs FLOOR and CEILING ({metric.upper()}) ===")
        print(f"  {'stratum':14s} {'n':>7s} {'served':>8s} {'baseline':>9s} {'oracle':>8s} "
              f"{'vs base':>8s} {'wins':>12s} {'gap':>7s} {'captured':>9s}  DM p")
        for name, s in shown.items():
            c = s[metric]
            cap = c["share_of_available_gap_captured_pct"]
            print(f"  {name:14s} {c['n']:7d} {c[f'mean_served_{metric}']:8.3f} "
                  f"{c[f'mean_baseline_{metric}']:9.3f} {c[f'mean_oracle_{metric}']:8.3f} "
                  f"{c['improvement_pct_vs_baseline']:+7.1f}% "
                  f"{c['served_beats_baseline']:5d}/{c['n']:<6d} "
                  f"{c['available_gap_pct']:6.1f}% "
                  f"{'-' if cap is None else f'{cap:8.1f}%'}  "
                  f"{s['dm_served_vs_baseline']['p_two_sided']}")


if __name__ == "__main__":
    main()


==> anc/p6_evaluation_protocol/audit/backtest_per_buyer_multi_origin.py <==
"""E59 (P6) — the per-buyer rolling-origin benchmark, stratified by SBC demand class.

WHY. Two gaps close here at once.

  1. P5's per-buyer leaderboard was a SINGLE-ORIGIN holdout (one cutoff, 22 paired
     comparisons). E58 showed at the aggregate that a single origin can invert the
     ranking outright -- Prophet led the frozen holdout and finished behind over 22
     origins -- so a single-origin per-buyer table carries the same defect, untested.
  2. definition.md states per-SBC-class error has "not yet been re-measured". Every
     buyer is classified on ADI / CV^2 into Smooth / Erratic / Intermittent / Lumpy,
     the difficulty ordering is asserted, and which METHOD wins inside each class has
     never been measured on this panel.

The per-buyer level is also the only place the FULL registry roster can be scored: the
aggregate structurally excludes the five globally-fitted models (they need a cross-series
panel, and the aggregate is one series), so E58 could only ever run 19 rows.

WHAT IT PRODUCES. Per (buyer, origin, method): MASE, RMSSE, WAPE and scaled bias, plus
raw per-step absolute errors so Diebold-Mariano can pool them. Then, overall and WITHIN
EACH SBC CLASS: per-method summaries, DM against the production baseline, and
Friedman + Nemenyi over per-block ranks (a block = one buyer-origin pair).

HOW -- strictly downstream of the production pipeline; nothing is re-implemented:
  * series construction     services.loader.build_series
  * training-window cap     config.TRAIN_WINDOW_MONTHS
  * method implementations  forecaster._batch_* (GPU), _run_parallel (statistical),
                            and _backtest_global_methods_leakfree (the 5 fitted globals,
                            retrained per cutoff on df[month < cutoff] -- no leakage)
  * accuracy scorers        forecaster._mase / _rmsse / _scaled_bias
  * demand classification   services.profiler.classify_demand_pattern

so there is no train/serve skew and no second implementation to drift.

TWO DELIBERATE DEVIATIONS, both recorded in the ledger's config block:
  * `_candidate_methods` is temporarily widened to the full benchmarkable roster for the
    duration of the leak-free global call. That function gates which globals get trained,
    and production's ACTIVE roster carries only 3 of the 5; a benchmark that silently
    dropped LightGBM and XGBoost would misreport the field. Restored in a finally block.
  * The SBC class is recomputed at EVERY cutoff from that cutoff's training window only,
    never from the final vintage -- a buyer's class drifts, and classifying on the full
    series would leak the future into the stratification.

Support is NOT uniform: methods carry different minimum-history requirements, so a given
buyer-origin block may score 24 methods or 12. Every table therefore reports n_support,
and Friedman runs on complete blocks only, with the dropped count stated.

PROPRIETARY -- reads the production panel; not for any public capsule.

Run (canary first, then full):
    uv run --no-sync python tools/research_paper/experiments/scripts/backtest_per_buyer_multi_origin.py --max-buyers 8 --start 2025-06
    uv run --no-sync python tools/research_paper/experiments/scripts/backtest_per_buyer_multi_origin.py
"""
from __future__ import annotations

import argparse
import os
import sys
import time
from concurrent.futures import ThreadPoolExecutor
from collections import defaultdict
from pathlib import Path

import numpy as np
import pandas as pd
from scipy import stats

sys.path.insert(0, str(Path(__file__).resolve().parent))
from _metrics import dm_hln, wape  # noqa: E402
from _provenance import OUTPUT_DIR, provenance, write_output  # noqa: E402

ROOT = Path(__file__).resolve().parents[4]
sys.path.insert(0, str(ROOT))

import pipelines.forecast.forecaster as F  # noqa: E402
from config import MIN_NAIVE_YOY_MONTHS, TRAIN_WINDOW_MONTHS  # noqa: E402
from services.forecast_store import FORECAST_METHODS, MethodStatus  # noqa: E402
from services.loader import build_series, load_and_validate, resolve_input_parquet  # noqa: E402
from services.profiler import classify_demand_pattern  # noqa: E402

BASELINE = "naive_yoy"
SNAIVE = "snaive_m12"
SEASON = 12

# The full benchmarkable roster from the registry SSOT: ACTIVE (served) + BENCHMARK_ONLY
# (scored, not served). RETIRED entries (auto_arima, sarimax/D232) are excluded -- they
# are not in contention and production cannot dispatch them.
ROSTER = [m.key for m in FORECAST_METHODS if m.status is not MethodStatus.RETIRED]
GPU_BATCH = [
    ("chronos_v1", F._batch_chronos_v1), ("chronos_v2", F._batch_chronos_v2),
    ("chronos_bolt", F._batch_chronos_bolt), ("timesfm", F._batch_timesfm),
    ("moirai2", F._batch_moirai2), ("flowstate", F._batch_flowstate),
]
PARALLEL = [
    ("auto_ets", F._auto_ets), ("auto_theta", F._auto_theta), ("mstl", F._mstl),
    ("croston_classic", F._croston_classic), ("croston_sba", F._croston_sba),
    ("tsb", F._tsb), ("imapa", F._imapa),
]
SIMPLE = [
    ("linear_trend", F._linear_trend), ("seasonal_trend", F._seasonal_trend),
    ("ewma_3m", F._ewma_3m), ("median12", F._median12),
]


def _snaive_mae(train: np.ndarray) -> float:
    """Production's in-sample m=12 seasonal-naive MAE -- the scale denominator shared by
    MASE, scaled bias and MSIS (D266/D267). Aliased, never re-derived."""
    return F._seasonal_naive_mae(train, SEASON)


def _snaive_rmse(train: np.ndarray) -> float:
    """Production's in-sample m=12 seasonal-naive RMSE -- the denominator of RMSSE, the
    metric selection actually ranks on (D265). Distinct from the MAE above; RMSE >= MAE."""
    return F._seasonal_naive_rmse(train, SEASON)



def scale_gpu_chunks(horizon: int) -> dict:
    """Size the GPU batches from the DEVICE, not from a constant tuned for another job.

    Production's `_GPU_CHUNKS` are calibrated for the 6-month serving horizon on the smallest
    supported card, so they are deliberately conservative. Reused unchanged for a research
    sweep they leave the hardware idle: measured on this box at h=12, Chronos T5-Large ran
    7,200 jobs in batches of 32 -- 225 sequential launches -- with `utilization.gpu` at 100%
    but `utilization.memory` at 0%, i.e. launch-latency-bound on micro-batches rather than
    saturated. Detect free VRAM instead, scale against the 12 GiB reference the constants were
    written for, and divide by the horizon ratio because activations grow with the decode
    length. Env override `E59_GPU_CHUNK_MULT` wins outright.

    Production's dict is MUTATED and restored by the caller: the constants ship, so editing
    them in `forecaster.py` would be an eval-gated behaviour change, while a scoped override
    inside a `tools/` experiment is not. No silent shrink on OOM -- an OOM propagates.
    """
    import torch
    base = dict(F._GPU_CHUNKS)
    env = os.environ.get("E59_GPU_CHUNK_MULT")
    if env:
        mult = float(env)
    elif torch.cuda.is_available():
        free_b, _total_b = torch.cuda.mem_get_info()
        free_gib = free_b / (1024 ** 3)
        # Activation memory scales with batch x sample paths x DECODE LENGTH, so a longer
        # horizon must SHRINK the batch, not grow it. An earlier version multiplied by an
        # invented constant and OOMed Chronos T5-Large at h=12; the constants ship for a
        # reason. Scale by measured free VRAM against the 12 GiB reference, divide by the
        # horizon ratio, and leave a 20% margin.
        mult = (free_gib / 12.0) * (6.0 / max(horizon, 1)) * 0.8
    else:
        mult = 1.0
    mult = min(max(mult, 0.25), 4.0)  # bounded both ways: never absurd, never degenerate
    scaled = {k: max(8, int(v * mult)) for k, v in base.items()}
    print(f"    [gpu] chunk multiplier x{mult:.1f} -> " +
          ", ".join(f"{k}:{base[k]}->{scaled[k]}" for k in ("chronos_v1", "timesfm", "moirai2")),
          flush=True)
    return scaled


def seasonal_naive(train: np.ndarray, h: int, m: int = SEASON) -> np.ndarray:
    """Plain seasonal naive, no drift -- the textbook reference row."""
    if len(train) < m:
        return np.repeat(train[-1], h)
    return np.array([train[-m + (i % m)] for i in range(h)], dtype=float)


def build_jobs(df: pd.DataFrame, cutoffs: list[pd.Timestamp], horizon: int,
               min_fwd: int, max_buyers: int | None) -> tuple[list[dict], dict]:
    """One job per (buyer, cutoff) that clears production's minimum-history bar."""
    buyer_ids = sorted(df["buyer_id"].unique().tolist())
    if max_buyers:
        rng = np.random.default_rng(20260818)
        buyer_ids = sorted(rng.choice(buyer_ids, size=min(max_buyers, len(buyer_ids)),
                                      replace=False).tolist())

    jobs: list[dict] = []
    skipped: dict[str, int] = defaultdict(int)
    for bid in buyer_ids:
        bdf = build_series(df, bid)
        series = bdf.set_index("gtv_month")["total_gtv"].asfreq("MS", fill_value=0)
        for cutoff in cutoffs:
            hist = series[series.index <= cutoff]
            fwd = series[series.index > cutoff].iloc[:horizon]
            # "History" = months the buyer actually transacted, not gap-filled zeros.
            if int((hist > 0).sum()) < MIN_NAIVE_YOY_MONTHS:
                skipped["short_history"] += 1
                continue
            if len(fwd) < min_fwd or float(fwd.sum()) <= 0:
                skipped["no_forward_demand"] += 1
                continue
            train = hist.to_numpy(dtype=float)[-TRAIN_WINDOW_MONTHS:]
            train_start = hist.index[-len(train)]
            fc_start = fwd.index[0]
            pattern, adi, cv2 = classify_demand_pattern(train)
            jobs.append({
                "bid": int(bid), "cutoff": cutoff, "train": train,
                "actual": fwd.to_numpy(dtype=float), "h": int(len(fwd)),
                "fc_start_month": int(fc_start.month),
                "train_start_date": train_start, "fc_start_date": fc_start,
                "sbc": pattern,
                "adi": None if not np.isfinite(adi) else round(float(adi), 3),
                "cv2": None if not np.isfinite(cv2) else round(float(cv2), 3),
                "nonzero_months": int((hist > 0).sum()),
            })
    return jobs, dict(skipped)


def _cpu_methods(jobs: list[dict]) -> dict[str, dict[int, np.ndarray]]:
    """Every per-series method that runs on CPU. Split out so it can overlap the GPU sweep."""
    res: dict[str, dict[int, np.ndarray]] = {}

    for key, fn in PARALLEL:
        if key not in ROSTER:
            continue
        t = time.time()
        res[key] = F._run_parallel(key, fn, jobs)
        print(f"    {key:18s} {len(res[key]):6d}/{len(jobs)} jobs  ({time.time() - t:.1f}s)",
              flush=True)

    if "prophet" in ROSTER:
        t = time.time()
        res["prophet"] = F._run_parallel(
            "prophet", F._prophet, jobs,
            kwargs_extractor=lambda j: {"train_start_date": j["train_start_date"],
                                        "forecast_start_date": j["fc_start_date"]})
        print(f"    {'prophet':18s} {len(res['prophet']):6d}/{len(jobs)} jobs  "
              f"({time.time() - t:.1f}s)", flush=True)

    # naive_yoy damps per-buyer (D224) -- match production exactly.
    t = time.time()
    out: dict[int, np.ndarray] = {}
    for i, j in enumerate(jobs):
        try:
            out[i] = F._naive_yoy(j["train"], j["h"], damped=True)
        except Exception:  # noqa: BLE001 - an unfittable job is absent, never zero
            pass
    res[BASELINE] = out
    print(f"    {BASELINE:18s} {len(out):6d}/{len(jobs)} jobs  ({time.time() - t:.1f}s)",
          flush=True)

    for key, fn in SIMPLE:
        if key not in ROSTER:
            continue
        t = time.time()
        out = {}
        for i, j in enumerate(jobs):
            try:
                out[i] = fn(j["train"], j["h"])
            except Exception:  # noqa: BLE001
                pass
        res[key] = out
        print(f"    {key:18s} {len(out):6d}/{len(jobs)} jobs  ({time.time() - t:.1f}s)",
              flush=True)

    return res


def sweep(df: pd.DataFrame, jobs: list[dict]) -> dict[str, dict[int, np.ndarray]]:
    """Run every roster method over every job, mirroring production's dispatch order.

    The CPU-bound and GPU-bound phases are OVERLAPPED. Run strictly in sequence -- which is
    what production does, because it serves one buyer at a time and has no reason to care --
    a 24-core box sits at one core in use for the whole GPU phase, and the GPU sits idle for
    the whole CPU phase. They contend for nothing here: the GPU batches run in this thread,
    while `_run_parallel` fans the CPU methods out across loky SUBPROCESSES, so neither the
    GIL nor CUDA context is shared.
    """
    res: dict[str, dict[int, np.ndarray]] = {
        SNAIVE: {i: seasonal_naive(j["train"], j["h"]) for i, j in enumerate(jobs)}
    }
    horizon = max(j["h"] for j in jobs)
    original_chunks = dict(F._GPU_CHUNKS)
    F._GPU_CHUNKS.update(scale_gpu_chunks(horizon))
    try:
        with ThreadPoolExecutor(max_workers=1, thread_name_prefix="cpu") as pool:
            cpu_future = pool.submit(_cpu_methods, jobs)
            for key, fn in GPU_BATCH:
                if key not in ROSTER:
                    continue
                t = time.time()
                res[key] = fn(jobs)
                print(f"    {key:18s} {len(res[key]):6d}/{len(jobs)} jobs  "
                      f"({time.time() - t:.1f}s) [chunk={F._GPU_CHUNKS[key]}]", flush=True)
            res.update(cpu_future.result())
    finally:
        F._GPU_CHUNKS.clear()
        F._GPU_CHUNKS.update(original_chunks)

    # The 5 fitted globals, retrained leak-free per cutoff by production's own routine.
    # Widen the ACTIVE roster for the duration so all five train, not just the three
    # production currently serves; restored unconditionally.
    orig = F._candidate_methods
    F._candidate_methods = lambda cpu_only=False: list(ROSTER)
    try:
        t = time.time()
        for key, got in F._backtest_global_methods_leakfree(df, jobs).items():
            res[key] = got
            print(f"    {key:18s} {len(got):6d}/{len(jobs)} jobs", flush=True)
        print(f"    (leak-free global refit total {time.time() - t:.1f}s)", flush=True)
    finally:
        F._candidate_methods = orig
    return res


def score(jobs: list[dict], res: dict[str, dict[int, np.ndarray]]) -> list[dict]:
    """One record per (job, method) that produced a usable forecast."""
    recs = []
    for name, per_job in res.items():
        for i, fc in per_job.items():
            j = jobs[i]
            actual, train, h = j["actual"], j["train"], j["h"]
            f = np.maximum(np.nan_to_num(np.asarray(fc, dtype=float)), 0.0)[:h]
            if len(f) < h or not np.all(np.isfinite(f)):
                continue
            mase = F._mase(actual, f, train)
            rmsse = F._rmsse(actual, f, train)
            if not (np.isfinite(mase) and np.isfinite(rmsse)):
                continue  # undefined seasonal-naive denominator: absent, not zero
            recs.append({
                "job": i, "bid": j["bid"], "cutoff": j["cutoff"].strftime("%Y-%m"),
                "sbc": j["sbc"], "method": name,
                "mase": float(mase), "rmsse": float(rmsse),
                "wape": wape(actual, f),
                "scaled_bias": float(F._scaled_bias(actual, f, train)),
                # SIGNED per-step residual (forecast - actual), rounded to whole dollars.
                # Signed rather than absolute because E60 calibrates split-conformal bands
                # from these same residuals -- one sweep feeds both experiments. DM takes
                # the absolute value itself.
                "resid": [round(float(x), 2) for x in (f - actual)],
            })
    return recs


def analyse(recs: list[dict], names: list[str], horizon: int, label: str) -> dict:
    """Per-method summary + DM vs baseline + Friedman/Nemenyi, for one stratum."""
    by_method: dict[str, list[dict]] = defaultdict(list)
    for r in recs:
        by_method[r["method"]].append(r)

    per_method = {}
    base_by_job = {r["job"]: r for r in by_method.get(BASELINE, [])}
    for name in names:
        rows = by_method.get(name, [])
        if not rows:
            continue
        beats = sum(1 for r in rows
                    if r["job"] in base_by_job and r["rmsse"] < base_by_job[r["job"]]["rmsse"])
        paired = sum(1 for r in rows if r["job"] in base_by_job)
        per_method[name] = {
            "n_support": len(rows),
            "mean_mase": round(float(np.mean([r["mase"] for r in rows])), 4),
            "median_mase": round(float(np.median([r["mase"] for r in rows])), 4),
            "mean_rmsse": round(float(np.mean([r["rmsse"] for r in rows])), 4),
            "median_rmsse": round(float(np.median([r["rmsse"] for r in rows])), 4),
            "median_wape": round(float(np.median([r["wape"] for r in rows])), 3),
            "mean_scaled_bias": round(float(np.mean([r["scaled_bias"] for r in rows])), 4),
            "beats_baseline": beats,
            "n_paired": paired,
        }

    dm = {}
    for name in names:
        if name == BASELINE or name not in by_method:
            continue
        diff: list[float] = []
        for r in by_method[name]:
            b = base_by_job.get(r["job"])
            if b is None:
                continue
            # Loss differential L(baseline) - L(challenger) on absolute per-step error;
            # positive favours the challenger.
            diff.extend(abs(x) - abs(y) for x, y in zip(b["resid"], r["resid"]))
        if len(diff) < 3:
            continue
        stat, p_one, n = dm_hln(np.array(diff), horizon)
        dm[name] = {
            "dm_stat": None if not np.isfinite(stat) else round(float(stat), 3),
            "p_two_sided": (None if not np.isfinite(p_one)
                            else round(float(2 * min(p_one, 1 - p_one)), 5)),
            "n_steps": n,
        }

    # Friedman blocks = buyer-origin pairs scored by EVERY method (complete blocks only).
    by_job: dict[int, dict[str, float]] = defaultdict(dict)
    for r in recs:
        by_job[r["job"]][r["method"]] = r["rmsse"]
    complete = [v for v in by_job.values() if all(n in v for n in names)]
    fried: dict = {"n_blocks_total": len(by_job), "n_blocks_complete": len(complete),
                   "n_blocks_dropped_incomplete": len(by_job) - len(complete)}
    if len(complete) >= 3 and len(names) >= 3:
        matrix = np.array([[b[n] for n in names] for b in complete])
        ranks = np.apply_along_axis(stats.rankdata, 1, matrix)
        chi2, p = stats.friedmanchisquare(*[matrix[:, j] for j in range(matrix.shape[1])])
        k, n_obs = len(names), len(complete)
        q = float(stats.studentized_range.ppf(0.95, k, np.inf)) / np.sqrt(2.0)
        fried.update({
            "k_methods": k, "chi2": round(float(chi2), 3), "p": float(p),
            "nemenyi_cd": round(float(q * np.sqrt(k * (k + 1) / (6.0 * n_obs))), 4),
            "mean_ranks": {n: round(float(ranks[:, j].mean()), 3) for j, n in enumerate(names)},
        })
    return {"stratum": label, "n_records": len(recs),
            "per_method": per_method, "diebold_mariano_vs_baseline": dm,
            "friedman_nemenyi": fried}


def main() -> None:
    ap = argparse.ArgumentParser()
    ap.add_argument("--start", default="2024-06", help="first cutoff YYYY-MM")
    ap.add_argument("--step", type=int, default=3, help="months between cutoffs")
    ap.add_argument("--horizon", type=int, default=6)
    ap.add_argument("--min-fwd", type=int, default=3)
    ap.add_argument("--max-buyers", type=int, default=None, help="canary subsample")
    ap.add_argument("--skip-methods", default="",
                    help="comma-separated roster keys to exclude; recorded in the ledger")
    args = ap.parse_args()

    global ROSTER
    skipped_methods = [m.strip() for m in args.skip_methods.split(',') if m.strip()]
    if skipped_methods:
        unknown = [m for m in skipped_methods if m not in ROSTER]
        if unknown:
            sys.exit(f'FATAL: --skip-methods names non-roster keys: {unknown}')
        ROSTER = [m for m in ROSTER if m not in skipped_methods]
        print(f'[e59] EXCLUDED by --skip-methods: {skipped_methods} '
              f'-> {len(ROSTER)} roster methods remain', flush=True)
    F.set_status_callback(lambda _m: None)
    df = load_and_validate(resolve_input_parquet())
    data_max = df["gtv_month"].max()
    last = (data_max - pd.DateOffset(months=args.min_fwd)).replace(day=1)
    cutoffs = list(pd.date_range(pd.Timestamp(args.start + "-01"), last, freq=f"{args.step}MS"))
    if not cutoffs:
        sys.exit("FATAL: no cutoff fits between --start and the data end")

    t0 = time.time()
    jobs, skipped = build_jobs(df, cutoffs, args.horizon, args.min_fwd, args.max_buyers)
    if not jobs:
        sys.exit("FATAL: no buyer-origin cleared the minimum-history bar")
    n_buyers = len({j["bid"] for j in jobs})
    sbc_counts: dict[str, int] = defaultdict(int)
    for j in jobs:
        sbc_counts[j["sbc"]] += 1
    print(f"[e59] data through {data_max:%Y-%m} | {len(cutoffs)} cutoffs "
          f"{cutoffs[0]:%Y-%m}..{cutoffs[-1]:%Y-%m} | horizon<={args.horizon}\n"
          f"       {len(jobs)} jobs over {n_buyers} buyers | {len(ROSTER)} roster methods "
          f"+ {SNAIVE}\n       SBC: {dict(sbc_counts)} | skipped: {skipped} "
          f"({time.time() - t0:.0f}s)", flush=True)

    res = sweep(df, jobs)
    recs = score(jobs, res)
    names = [n for n in ([SNAIVE] + ROSTER) if any(r["method"] == n for r in recs)]
    print(f"\n  scored {len(recs)} (job, method) records over {len(names)} methods "
          f"({time.time() - t0:.0f}s)", flush=True)

    strata = {"ALL": analyse(recs, names, args.horizon, "ALL")}
    for cls in sorted({r["sbc"] for r in recs}):
        sub = [r for r in recs if r["sbc"] == cls]
        strata[cls] = analyse(sub, names, args.horizon, cls)

    prov = provenance(seed=20260818, config={
            "cutoffs": [c.strftime("%Y-%m") for c in cutoffs],
            "n_cutoffs": len(cutoffs), "step_months": args.step,
            "horizon": args.horizon, "min_forward_months": args.min_fwd,
            "train_window_months": TRAIN_WINDOW_MONTHS,
            "min_history_months": MIN_NAIVE_YOY_MONTHS,
            "history_definition": "non-zero transacting months at or before the cutoff",
            "baseline": BASELINE, "reference": SNAIVE, "roster": ROSTER,
            "methods_excluded": skipped_methods,
            "n_jobs": len(jobs), "n_buyers": n_buyers,
            "sbc_job_counts": dict(sbc_counts), "jobs_skipped": skipped,
            "data_through": f"{data_max:%Y-%m}",
            "input_parquet": resolve_input_parquet().name,
            "max_buyers_canary": args.max_buyers,
            "deviations": [
                "_candidate_methods widened to the full roster for the leak-free global "
                "refit only, so all five fitted globals train (production serves three); "
                "restored in a finally block",
                "SBC class recomputed per cutoff from that cutoff's training window only",
            ],
        })

    # Per-(job, method) detail goes to a parquet sidecar, not into the JSON ledger: at full
    # scale this is several hundred thousand rows carrying per-step residual vectors, which
    # would make the ledger unreadable and slow to parse. The JSON keeps the provenance, the
    # analysed strata, and the job index (which carries the realized actuals E60 needs to
    # calibrate conformal bands); the parquet keeps the rows. Same run-id ties them together.
    rid = prov["run_id"]
    rec_path = OUTPUT_DIR / f"e59_per_buyer_records_{rid}.parquet"
    OUTPUT_DIR.mkdir(parents=True, exist_ok=True)
    pd.DataFrame(recs).to_parquet(rec_path, index=False)
    print(f"[output] wrote {rec_path.name}  ({len(recs):,} records)")

    payload = {
        "experiment": "e59_per_buyer_multi_origin_benchmark",
        "bluf": (
            "Per-buyer rolling-origin benchmark of the full benchmarkable registry roster, "
            "stratified by SBC demand class. Replaces P5's single-origin per-buyer table, "
            "scores the five globally-fitted models the aggregate structurally cannot, and "
            "gives the first per-class method ranking on this panel."
        ),
        "provenance": prov,
        "strata": strata,
        "n_records": len(recs),
        "records_parquet": rec_path.name,
        # BOTH production seasonal-naive denominators for this job's training window, so a
        # downstream script can score a composed forecast (an ensemble, a selection-rule
        # replay) on the SAME footing as the per-method records above without re-running the
        # sweep or storing every 48-month training vector:
        #   snaive_mae  -> forecaster._seasonal_naive_mae, scales MASE, scaled bias, MSIS
        #   snaive_rmse -> forecaster._seasonal_naive_rmse, scales RMSSE
        # They are NOT interchangeable: RMSE >= MAE always, so scoring an RMSSE with the MAE
        # denominator silently inflates it and can invent an effect that is not there.
        "jobs": [{"job": i, "bid": j["bid"], "cutoff": j["cutoff"].strftime("%Y-%m"),
                  "sbc": j["sbc"], "adi": j["adi"], "cv2": j["cv2"],
                  "nonzero_months": j["nonzero_months"], "h": j["h"],
                  "snaive_mae": (None if not np.isfinite(_snaive_mae(j["train"]))
                                 else round(float(_snaive_mae(j["train"])), 4)),
                  "snaive_rmse": (None if not np.isfinite(_snaive_rmse(j["train"]))
                                  else round(float(_snaive_rmse(j["train"])), 4)),
                  "actual": [round(float(x), 2) for x in j["actual"]]}
                 for i, j in enumerate(jobs)],
    }
    write_output("e59_per_buyer_multi_origin", payload, run_id=rid)

    for key in ["ALL"] + [k for k in strata if k != "ALL"]:
        st = strata[key]
        pm = st["per_method"]
        if not pm:
            continue
        order = sorted(pm, key=lambda m: pm[m]["mean_rmsse"])
        fn = st["friedman_nemenyi"]
        print(f"\n  === {key}  ({st['n_records']} records, "
              f"{fn['n_blocks_complete']}/{fn['n_blocks_total']} complete blocks) ===")
        print(f"  {'method':18s} {'meanRMSSE':>10s} {'medRMSSE':>9s} {'meanMASE':>9s} "
              f"{'medWAPE':>8s} {'support':>8s} {'beats':>11s}  DM p")
        for name in order:
            s = pm[name]
            d = st["diebold_mariano_vs_baseline"].get(name, {})
            p = d.get("p_two_sided")
            p_txt = "-" if p is None else f"{p:.4f}"
            print(f"  {name:18s} {s['mean_rmsse']:10.3f} {s['median_rmsse']:9.3f} "
                  f"{s['mean_mase']:9.3f} {s['median_wape']:7.1f}% {s['n_support']:8d} "
                  f"{s['beats_baseline']:5d}/{s['n_paired']:<5d} {p_txt}")
        if "chi2" in fn:
            print(f"  Friedman chi2={fn['chi2']} p={fn['p']:.3g}  "
                  f"Nemenyi CD={fn['nemenyi_cd']}")
    print(f"\n  elapsed {time.time() - t0:.0f}s")


if __name__ == "__main__":
    main()


==> anc/p6_evaluation_protocol/audit/build_exhibits.py <==
r"""P6 exhibit producer — every table in the manuscript, generated from pinned ledgers.

Producer tracked, product ignored: this script is what git carries; the
`.tex` fragments it writes into `figures/` are gitignored and exist only in the working tree.
The manuscript `\input`s them, so they must be present for a build to succeed.

Regeneration caveat: the ledgers read here are themselves gitignored, and the
panel behind them is proprietary, so a clean clone cannot rebuild these fragments -- only
this working tree can. See `figures/README.md`.

DRIFT GUARDS. Every sentence the manuscript rests on is asserted here against the ledger it
came from. If a re-pin moves one of them, the build FAILS rather than printing a stale table
under live prose. The guarded claims are:
  * the aggregate baseline ranks 2nd of 19 and nothing beats it        (E58)
  * the per-buyer baseline ranks far down the field and most methods beat it   (E59)
  * that reversal is the paper's central claim -- both halves are checked
  * the shipped 95% band under-covers on Lumpy and Intermittent        (E60)
  * point and interval rankings are close to uncorrelated overall      (E60)
  * the deployed selection rule beats the always-baseline floor        (E61)
  * the M5 inversion verdict is YES on both contrasts, holds under
    non-overlapping folds and under MASE ranking, and the replay gap
    share stays in the stated band                                     (E70/E70b)
  * the dose-response is monotone (Friedman Spearman >= 0.95) with
    consistent endpoints                                               (E71)
  * the M5 native-hierarchy curve passes its primary monotonicity bar
    and keeps its endpoints (first at the total, last per item)        (E77)
  * the extended roster keeps Section 8's placements: FlowState takes
    the total as the only significant beat, the baseline is second
    there and last per item, damped smoothing leads TimesFM per item   (E73)

Run:
    uv run --no-sync python tools/research_paper/p6_evaluation_choices_forecast_benchmark/manuscript/build_exhibits.py
"""
from __future__ import annotations

import json
import sys
from decimal import ROUND_HALF_UP, Decimal
from pathlib import Path

HERE = Path(__file__).resolve().parent
FIGURES = HERE / "figures"
OUTPUT = HERE.parents[1] / "experiments" / "output"

# Pinned ledgers. Literal filenames, not globs: an exhibit must not silently re-point at a
# newer run. Bumping a vintage is a deliberate edit here plus a re-read of the guards.
E58 = "e58_aggregate_multi_origin_20260818T023713Z.json"
E59 = "e59_per_buyer_multi_origin_20260818T055733Z.json"
E60 = "e60_rolling_interval_calibration_20260818T055831Z.json"
E61 = "e61_selection_rule_and_corrections_20260818T055838Z.json"
E70 = "e70_m5_inversion_replication_20260819T053822Z.json"       # primary demo grids
E70B = "e70_m5_inversion_replication_20260819T064418Z.json"      # spacing >= horizon + MASE
E71 = "e71_aggregation_dose_response_20260819T055241Z.json"
E73 = "e73_m5_foundation_model_extension_20260819T180520Z.json"  # + 5 zero-shot FMs
E77 = "e77_m5_native_hierarchy_dose_response_20260819T191538Z.json"

BASELINE = "naive_yoy"
SNAIVE = "snaive_m12"

LABELS = {
    "naive_yoy": "Seasonal naive + momentum (production)",
    "snaive_m12": "Seasonal naive (plain, no drift)",
    "deepar_global": "DeepAR (global)", "nhits_neural": "N-HiTS (global)",
    "timesfm": "TimesFM 2.5", "moirai2": "Moirai 2.0", "flowstate": "FlowState",
    "chronos_v1": "Chronos T5-Large", "chronos_v2": "Chronos-2",
    "chronos_bolt": "Chronos-Bolt", "imapa": "IMAPA", "tsb": "TSB",
    "croston_classic": "Croston", "croston_sba": "Croston SBA",
    "auto_ets": "AutoETS", "auto_theta": "AutoTheta", "mstl": "MSTL",
    "prophet": "Prophet", "ewma_3m": "EWMA (3-month)", "median12": "Median-12",
    "linear_trend": "Linear trend", "seasonal_trend": "Seasonal trend",
    "lightgbm_global": "LightGBM (global)", "catboost_global": "CatBoost (global)",
    "xgboost_global": "XGBoost (global)",
}
CLASS_ORDER = ["Smooth", "Erratic", "Intermittent", "Lumpy"]

# Exhibit 3 packs three method names into a single cell, so it uses compact forms. The full
# display names in LABELS stay authoritative for every other exhibit.
SHORT = {"deepar_global": "DeepAR", "nhits_neural": "N-HiTS", "timesfm": "TimesFM",
         "moirai2": "Moirai", "flowstate": "FlowState", "chronos_v1": "Chronos-T5",
         "chronos_v2": "Chronos-2", "chronos_bolt": "Chronos-Bolt",
         "lightgbm_global": "LightGBM", "catboost_global": "CatBoost",
         "xgboost_global": "XGBoost", "naive_yoy": "Production baseline",
         "snaive_m12": "Seasonal naive", "ewma_3m": "EWMA-3", "median12": "Median-12",
         "linear_trend": "Linear", "seasonal_trend": "Seasonal trend"}


def load(name: str) -> dict:
    path = OUTPUT / name
    if not path.exists():
        sys.exit(f"FATAL: pinned ledger missing: {path}")
    return json.loads(path.read_text())


def require(cond: bool, message: str) -> None:
    if not cond:
        sys.exit(f"DRIFT GUARD FAILED: {message}")


def fixed(v: float, places: int = 3) -> str:
    """Round half-up at a fixed number of places. Python's round() is banker's rounding and
    binary floats make -11.95 print as -11.9; Decimal on the string form does not."""
    q = Decimal(10) ** -places
    return str(Decimal(str(v)).quantize(q, rounding=ROUND_HALF_UP))


def tex_escape(s: str) -> str:
    return s.replace("&", r"\&").replace("%", r"\%").replace("_", r"\_")


def pfmt(p: float | None) -> str:
    if p is None:
        return "--"
    if p <= 0 or p < 1e-4:
        return r"$<$0.0001"
    return fixed(p, 4)


def write(name: str, body: str) -> None:
    FIGURES.mkdir(parents=True, exist_ok=True)
    (FIGURES / name).write_text(body, encoding="utf-8")
    print(f"  wrote figures/{name}")


def sig(dm: dict, method: str, alpha: float = 0.05) -> bool:
    """True when this method separates from the baseline at `alpha`.

    Written as an explicit None check, never `p or 1`: a Diebold-Mariano p of exactly 0.0 is
    the STRONGEST possible result, and `0.0 or 1` evaluates to 1, which silently reclassifies
    every strongest result as non-significant.
    """
    p = dm.get(method, {}).get("p_two_sided")
    return p is not None and p < alpha


# ── Exhibit 1: the inversion ──────────────────────────────────────────────────
def exhibit1(e58: dict, e59: dict) -> None:
    agg = e58["summary"]
    agg_pm = agg["per_method"]
    agg_dm = agg["diebold_mariano_vs_baseline"]
    agg_order = sorted(agg_pm, key=lambda m: agg_pm[m]["mean_wape"])
    agg_rank = agg_order.index(BASELINE) + 1

    per = e59["strata"]["ALL"]
    per_pm = per["per_method"]
    per_dm = per["diebold_mariano_vs_baseline"]
    per_order = sorted(per_pm, key=lambda m: per_pm[m]["mean_rmsse"])
    per_rank = per_order.index(BASELINE) + 1

    # Direction comes from the sign of the DM statistic -- the direction of the loss
    # differential the test actually tests (positive favours the challenger) -- never from
    # the mean-metric ordering. Two methods rank above the baseline on mean RMSSE while
    # their pooled per-step DM is significantly NEGATIVE; classifying them by rank would
    # report a significant result in the wrong direction (the v12 defect, corrected in v13).
    def split_by_dm_sign(pm: dict, dm: dict) -> tuple[list, list]:
        better = [m for m in pm if m != BASELINE and sig(dm, m) and dm[m]["dm_stat"] > 0]
        worse = [m for m in pm if m != BASELINE and sig(dm, m) and dm[m]["dm_stat"] < 0]
        return better, worse

    agg_better, agg_worse = split_by_dm_sign(agg_pm, agg_dm)
    per_better, per_worse = split_by_dm_sign(per_pm, per_dm)

    # Section 4 names the two methods whose significant difference favours the baseline
    # despite a lower mean RMSSE; a re-pin that changes that set strands the prose.
    cross_direction = {m for m in per_worse
                       if per_pm[m]["mean_rmsse"] < per_pm[BASELINE]["mean_rmsse"]}
    require(cross_direction == {"lightgbm_global", "seasonal_trend"},
            f"the rank-above-but-DM-worse set is now {sorted(cross_direction)} -- Section 4's "
            "LightGBM/Seasonal-trend sentence and Exhibit 2's caption have drifted")

    require(agg_rank <= 3 and not agg_better,
            f"the aggregate baseline now ranks {agg_rank} with {len(agg_better)} methods "
            "significantly beating it -- the paper's 'nothing beats it at the aggregate' "
            "half of the central claim has drifted")
    require(per_rank >= len(per_pm) - 4 and len(per_better) >= 15,
            f"the per-buyer baseline now ranks {per_rank} of {len(per_pm)} with "
            f"{len(per_better)} methods significantly beating it -- the paper's "
            "'most methods beat it per buyer' half of the central claim has drifted")

    n_cut_agg = e58["provenance"]["config"]["n_cutoffs"]
    cfg59 = e59["provenance"]["config"]
    body = rf"""% GENERATED by build_exhibits.py -- do not edit.
\begin{{table}}[t]
\centering
\caption{{The same panel, the same window, scored two ways. Changing the unit of analysis moves
the production baseline from second place to near-last and turns "no method beats it" into "most
methods beat it"; the flip survives on the shared roster and origins (Section~\ref{{sec:inversion}}).
Significance is Diebold--Mariano against the production baseline, Harvey--Leybourne--Newbold
corrected; direction is the sign of the DM statistic on the pooled per-step loss.}}
\label{{tab:inversion}}
\begin{{tabular}}{{lrr}}
\hline
 & Aggregate & Per buyer \\
\hline
Series scored & 1 & {cfg59['n_buyers']:,} \\
Rolling origins & {n_cut_agg} & {cfg59['n_cutoffs']} \\
Forecasts compared & {len(agg_pm)} methods & {len(per_pm)} methods \\
Blocks & {n_cut_agg} & {per['friedman_nemenyi']['n_blocks_total']:,} \\
Ranked on & mean WAPE & mean RMSSE \\
\hline
Rank of the production baseline & {agg_rank} of {len(agg_pm)} & {per_rank} of {len(per_pm)} \\
Methods significantly better & {len(agg_better)} & {len(per_better)} \\
Methods significantly worse & {len(agg_worse)} & {len(per_worse)} \\
Per-step losses pooled by DM & {agg_dm[SNAIVE]['n_steps']:,} & {per_dm[SNAIVE]['n_steps']:,} \\
\hline
\end{{tabular}}
\end{{table}}
"""
    write("exhibit1_inversion.tex", body)
    return {"agg_rank": agg_rank, "agg_n": len(agg_pm), "agg_better": len(agg_better),
            "per_rank": per_rank, "per_n": len(per_pm), "per_better": len(per_better),
            "n_buyers": cfg59["n_buyers"], "n_blocks": per["friedman_nemenyi"]["n_blocks_total"],
            "n_complete": per["friedman_nemenyi"]["n_blocks_complete"],
            "cd": per["friedman_nemenyi"]["nemenyi_cd"],
            "leader": per_order[0], "leader_rmsse": per_pm[per_order[0]]["mean_rmsse"]}


# ── Exhibit 2: the per-buyer leaderboard ──────────────────────────────────────
def exhibit2(e59: dict, e61: dict) -> None:
    per = e59["strata"]["ALL"]
    pm, dm = per["per_method"], per["diebold_mariano_vs_baseline"]
    ranks = per["friedman_nemenyi"]["mean_ranks"]
    bh = e61["multiplicity"]["ALL"]["per_method"]
    order = sorted(pm, key=lambda m: pm[m]["mean_rmsse"])
    full = max(pm[m]["n_support"] for m in pm)

    # The caption must warn where the two-sided p points the OTHER way: methods above the
    # baseline on mean RMSSE whose pooled per-step DM is significantly negative. Same rule
    # and guard as exhibit1 -- direction is the DM sign, never the rank.
    cross = sorted(m for m in pm if m != BASELINE and sig(dm, m) and dm[m]["dm_stat"] < 0
                   and pm[m]["mean_rmsse"] < pm[BASELINE]["mean_rmsse"])
    require(set(cross) == {"lightgbm_global", "seasonal_trend"},
            f"exhibit 2's caption names LightGBM and Seasonal trend as the opposite-direction "
            f"pair, but the set is now {cross}")
    cross_names = " and ".join(tex_escape(LABELS[m]) for m in cross)

    rows = []
    for i, m in enumerate(order, 1):
        s = pm[m]
        star = r"$^{\dagger}$" if s["n_support"] < full else ""
        adj = bh.get(m, {}).get("p_adj")
        mark = r"\textbf{" if m == BASELINE else ""
        end = "}" if m == BASELINE else ""
        rows.append(
            f"{i} & {mark}{tex_escape(LABELS.get(m, m))}{star}{end} & "
            f"{fixed(s['mean_rmsse'])} & {fixed(s['median_rmsse'])} & "
            f"{fixed(s['mean_mase'])} & {fixed(ranks[m], 2)} & "
            f"{s['beats_baseline']:,} & "
            f"{'--' if m == BASELINE else pfmt(adj)} \\\\")

    body = rf"""% GENERATED by build_exhibits.py -- do not edit.
\begin{{table}}[t]
\centering\footnotesize
\setlength{{\tabcolsep}}{{4pt}}
\caption{{Per-buyer accuracy over {e59['provenance']['config']['n_cutoffs']} rolling origins and
{per['friedman_nemenyi']['n_blocks_total']:,} buyer--origin blocks. Ranked on mean RMSSE, the
metric the deployed system selects on. "Beats" counts blocks in which the method's RMSSE is
below the production baseline's. $p$ is Diebold--Mariano against that baseline, two-sided,
Benjamini--Hochberg adjusted within this family of {e61['multiplicity']['ALL']['n_tests']}
tests. For {cross_names} the significant difference favors the baseline: a worse pooled
per-step loss despite the lower mean RMSSE.
Nemenyi critical difference {fixed(per['friedman_nemenyi']['nemenyi_cd'], 2)} on
{per['friedman_nemenyi']['n_blocks_complete']:,} complete blocks.
$^{{\dagger}}$ scored on {min(pm[m]['n_support'] for m in pm):,} blocks rather than
{full:,}: these methods require more history than some buyer--origin pairs carry.}}
\label{{tab:per_buyer}}
\begin{{tabular}}{{rlrrrrrr}}
\hline
 & Method & \multicolumn{{2}}{{c}}{{RMSSE}} & MASE & Mean & Beats & $p$ \\
 & & mean & median & mean & rank & & (BH) \\
\hline
{chr(10).join(rows)}
\hline
\end{{tabular}}
\end{{table}}
"""
    write("exhibit2_per_buyer_leaderboard.tex", body)


# ── Exhibit 3: winner by demand class ─────────────────────────────────────────
def exhibit3(e59: dict) -> None:
    rows = []
    for cls in CLASS_ORDER:
        st = e59["strata"].get(cls)
        if not st or not st["per_method"]:
            continue
        pm = st["per_method"]
        order = sorted(pm, key=lambda m: pm[m]["mean_rmsse"])
        base_rank = order.index(BASELINE) + 1
        top3 = ", ".join(tex_escape(SHORT.get(m, LABELS.get(m, m))) for m in order[:3])
        rows.append(
            f"{cls} & {st['friedman_nemenyi']['n_blocks_total']:,} & "
            f"{fixed(pm[order[0]]['mean_rmsse'])} & {top3} & "
            f"{base_rank} of {len(pm)} & {fixed(pm[BASELINE]['mean_rmsse'])} \\\\")

    body = rf"""% GENERATED by build_exhibits.py -- do not edit.
\begin{{table}}[t]
\centering\footnotesize
\setlength{{\tabcolsep}}{{4pt}}
\caption{{Which method wins depends on the buyer's demand pattern. Buyers are classified at every
origin from that origin's training window alone, on average demand interval and squared
coefficient of variation. Three different methods lead the four classes; the pooled leaderboard's
single winner leads only two of them.}}
\label{{tab:by_class}}
\begin{{tabular}}{{lrrlrr}}
\hline
Demand class & Blocks & Best & Top three & Baseline & Baseline \\
 & & RMSSE & & rank & RMSSE \\
\hline
{chr(10).join(rows)}
\hline
\end{{tabular}}
\end{{table}}
"""
    write("exhibit3_by_demand_class.tex", body)


# ── Exhibit 4: interval calibration ───────────────────────────────────────────
def exhibit4(e60: dict) -> None:
    rows = []
    for cls in ["ALL"] + CLASS_ORDER:
        st = e60["strata"].get(cls)
        if not st or not st["per_method"]:
            continue
        b = st["per_method"].get(BASELINE)
        pv = st["point_vs_interval"]
        if not b or not pv:
            continue
        rows.append(
            f"{'Overall' if cls == 'ALL' else cls} & {st['n_scored_origins']:,} & "
            f"{fixed(b['coverage_80'])} & {fixed(b['cov_err_80_pp'], 1)} & "
            f"{fixed(b['coverage_95'])} & {fixed(b['cov_err_95_pp'], 1)} & "
            f"{fixed(pv['spearman_rho_point_vs_interval'], 2)} & "
            f"{pfmt(pv['p'])} & {pv['max_abs_rank_move']} \\\\")

    all_st = e60["strata"]["ALL"]
    lumpy = e60["strata"]["Lumpy"]["per_method"][BASELINE]
    inter = e60["strata"]["Intermittent"]["per_method"][BASELINE]
    require(lumpy["coverage_95"] < 0.90 and inter["coverage_95"] < 0.90,
            "the shipped 95% band no longer under-covers on Lumpy and Intermittent buyers -- "
            "the paper's calibration-defect sentence has drifted")
    require(all_st["point_vs_interval"]["spearman_rho_point_vs_interval"] < 0.7,
            "point and interval rankings are now strongly correlated overall -- the paper's "
            "'scoring intervals reorders the field' sentence has drifted")

    body = rf"""% GENERATED by build_exhibits.py -- do not edit.
\begin{{table}}[t]
\centering\footnotesize
\setlength{{\tabcolsep}}{{4pt}}
\caption{{Prediction-interval quality over {all_st['n_scored_origins']:,} scored records, one
record per method--buyer--origin triple. The coverage columns score the deployed system's own
conformal bands, calibrated at each origin on that buyer's earlier origins only; the last three
columns span all twenty-five methods. $\rho$ is the Spearman correlation between ranking methods
on point accuracy and ranking them on interval quality (mean scaled interval score); "move" is the
largest number of places any method
shifts between the two rankings. The bands are calibrated where demand is regular and
under-cover badly where it is not.}}
\label{{tab:intervals}}
\begin{{tabular}}{{lrrrrrrrr}}
\hline
 & & \multicolumn{{2}}{{c}}{{80\% band}} & \multicolumn{{2}}{{c}}{{95\% band}} & \multicolumn{{3}}{{c}}{{Point vs interval}} \\
 & Records & cover & error & cover & error & $\rho$ & $p$ & move \\
\hline
{chr(10).join(rows)}
\hline
\end{{tabular}}
\end{{table}}
"""
    write("exhibit4_interval_calibration.tex", body)


# ── Exhibit 5: the deployed selection rule ────────────────────────────────────
def exhibit5(e61: dict) -> None:
    sel = e61["selection_rule"]
    all_r = sel["ALL"]["rmsse"]
    require(all_r["improvement_pct_vs_baseline"] > 0,
            "the deployed selection rule no longer beats the always-baseline floor -- the "
            "paper's payoff sentence has drifted")
    require(all_r["share_of_available_gap_captured_pct"] is not None
            and 30 < all_r["share_of_available_gap_captured_pct"] < 80,
            "the share of the oracle gap the rule captures has moved outside the band the "
            "paper describes as 'about half'")

    rows = []
    for cls in ["ALL"] + CLASS_ORDER:
        st = sel.get(cls)
        if not st or not st.get("rmsse"):
            continue
        c = st["rmsse"]
        rows.append(
            f"{'Overall' if cls == 'ALL' else cls} & {c['n']:,} & "
            f"{fixed(c['mean_baseline_rmsse'])} & {fixed(c['mean_served_rmsse'])} & "
            f"{fixed(c['mean_oracle_rmsse'])} & "
            f"{fixed(c['improvement_pct_vs_baseline'], 1)}\\% & "
            f"{c['served_beats_baseline']:,} & "
            f"{fixed(c['share_of_available_gap_captured_pct'], 1)}\\% \\\\")

    body = rf"""% GENERATED by build_exhibits.py -- do not edit.
\begin{{table}}[t]
\centering\small
\caption{{What the deployed selection rule is worth. At every origin the rule is replayed using
only that buyer's earlier origins, then scored against two references: doing nothing (always the
production baseline) and choosing the best method with hindsight. The last column is the share of
the distance between those two that the rule actually closes. Scored on RMSSE, the metric the rule
ranks on; MASE gives {fixed(sel['ALL']['mase']['improvement_pct_vs_baseline'], 1)}\% and
{fixed(sel['ALL']['mase']['share_of_available_gap_captured_pct'], 1)}\%.}}
\label{{tab:selection}}
\begin{{tabular}}{{lrrrrrrr}}
\hline
 & Blocks & Baseline & Served & Oracle & Gain & Wins & Gap \\
 & & RMSSE & RMSSE & RMSSE & & & closed \\
\hline
{chr(10).join(rows)}
\hline
\end{{tabular}}
\end{{table}}
"""
    write("exhibit5_selection_rule.tex", body)


# ── Exhibit 6: the public replication (M5) ────────────────────────────────────
def exhibit6(e70: dict, e70b: dict) -> None:
    place = e70["baseline_placement"]
    require(e70["verdict"]["inversion_total_vs_item"] and e70["verdict"]["inversion_store_vs_item"],
            "the M5 replication's computed inversion verdict is no longer YES on both "
            "contrasts -- the paper's 'the reversal is not ours alone' section has drifted")
    require(place["total"]["rank"] <= 2 and place["total"]["beaten_by"] == 0,
            "the M5 total-level baseline is no longer top-2-with-nothing-beating-it")
    require(place["item_store"]["rank"] >= place["item_store"]["k"] - 1
            and place["item_store"]["beaten_by"] >= 3,
            "the M5 item-level baseline is no longer near-last-with-most-beating-it")
    rep = e70["selection_rule_replay"]
    require(30 < rep["gap_captured_pct"] < 90,
            "the M5 selection-rule replay's gap share has left the band the prose describes")
    bp = e70b["baseline_placement"]
    require(bp["total"]["rank"] <= 2 and bp["total"]["beaten_by"] == 0
            and bp["item_store"]["rank"] >= bp["item_store"]["k"] - 1,
            "the spacing>=horizon variant no longer reproduces the inversion -- the "
            "robustness sentence has drifted")
    bpm = e70b.get("baseline_placement_mase", {})
    require(bpm.get("total", {}).get("rank", 1) <= 2
            and bpm.get("item_store", {}).get("rank", 99) >= place["item_store"]["k"] - 1,
            "the MASE-ranked variant no longer reproduces the inversion -- the metric "
            "robustness sentence has drifted")

    panel = e70["panel"]
    dm_n = {u: max(r["dm_n_steps"] for r in e70[f"leaderboard_{u}"])
            for u in ("total", "store", "item_store")}
    k = place["item_store"]["k"]
    body = rf"""% GENERATED by build_exhibits.py -- do not edit.
\begin{{table}}[t]
\centering\small
\caption{{The reversal is not ours alone: the released protocol, run end-to-end on the public
M5 (Walmart) panel aggregated to monthly, with the protocol's {k} reference methods and the
seasonal-naive-with-momentum baseline. The verdict is computed by the released code, not
asserted. Significance is Diebold--Mariano on the protocol's pooled squared-error
differentials, Benjamini--Hochberg adjusted. Under the non-overlapping-fold variant (origin
spacing equal to the horizon) and re-ranked on MASE instead of RMSSE the placements are
unchanged ({e70b['panel']['n_entity_blocks']:,} blocks in that variant).}}
\label{{tab:m5}}
\begin{{tabular}}{{lrrr}}
\hline
 & Market total & Store totals & Per item--store \\
\hline
Series scored & 1 & 10 & {panel['n_series_scored_entity_level']:,} \\
Rolling origins & {len(panel['agg_origins'])} & {len(panel['agg_origins'])} & {len(panel['ent_origins'])} \\
Blocks & {len(panel['agg_origins'])} & {10 * len(panel['agg_origins'])} & {panel['n_entity_blocks']:,} \\
\hline
Rank of the baseline & {place['total']['rank']} of {k} & {place['store']['rank']} of {k} & {place['item_store']['rank']} of {k} \\
Methods significantly better & {place['total']['beaten_by']} & {place['store']['beaten_by']} & {place['item_store']['beaten_by']} \\
Per-step losses pooled by DM & {dm_n['total']:,} & {dm_n['store']:,} & {dm_n['item_store']:,} \\
\hline
\end{{tabular}}
\end{{table}}
"""
    write("exhibit6_m5_replication.tex", body)
    return {"gap": rep["gap_captured_pct"], "win": rep["win_rate"],
            "n_replay": rep["n_origins"], "item_rank": place["item_store"]["rank"], "k": k}


# ── Exhibit 9: the extended M5 roster (references + zero-shot FMs) ────────────
def exhibit9(e73: dict) -> None:
    place = e73["placements"]
    k = place["total"]["k_methods"]

    # Section 8's sentences this table sits under: FlowState takes the total and is the
    # only significant beat there; the baseline is second at the total and last per item,
    # beaten by eleven; the item winner is damped smoothing ahead of TimesFM.
    require(place["total"]["baseline_rank"] == 2
            and place["total"]["beaten_by_significant"] == 1
            and place["total"]["best_fm"] == "flowstate"
            and place["total"]["best_fm_rank"] == 1
            and place["total"]["best_fm_beats_baseline_sig"],
            "the extended-roster total placement no longer matches Section 8's "
            "FlowState-takes-the-total sentences")
    require(place["item_store"]["baseline_rank"] == k
            and place["item_store"]["beaten_by_significant"] == k - 1,
            "the extended-roster item placement is no longer last-beaten-by-all")
    winners = {u: next(r["method"] for r in e73[f"leaderboard_{u}"] if r["rank"] == 1)
               for u in ("total", "store", "item_store")}
    require(winners["item_store"] == "ses_damped"
            and next(r["method"] for r in e73["leaderboard_item_store"] if r["rank"] == 2)
            == "timesfm",
            "the item-level winner is no longer damped smoothing ahead of TimesFM -- "
            "Section 8's 'by a nose' sentence has drifted")

    m5_names = {"flowstate": "FlowState", "ses_damped": "Damped smoothing",
                "timesfm": "TimesFM 2.5", "chronos_v2": "Chronos-2"}
    blocks = {u: max(r["n_blocks"] for r in e73[f"leaderboard_{u}"])
              for u in ("total", "store", "item_store")}
    body = rf"""% GENERATED by build_exhibits.py -- do not edit.
\begin{{table}}[t]
\centering\small
\caption{{The M5 roster extended with the five zero-shot foundation models (Chronos T5-Large
excluded on compute grounds), scored on the same grid as Exhibit~\ref{{tab:m5}} with the same
tests. The winner at the total changes --- FlowState, the only method that beats the baseline
by a distinguishable margin there --- and the shape does not: the baseline is second at the
total and last per item--store, the production panel's exact pattern.}}
\label{{tab:m5_ext}}
\begin{{tabular}}{{lrrr}}
\hline
 & Market total & Store totals & Per item--store \\
\hline
Blocks & {blocks['total']:,} & {blocks['store']:,} & {blocks['item_store']:,} \\
Rank of the baseline & {place['total']['baseline_rank']} of {k} & {place['store']['baseline_rank']} of {k} & {place['item_store']['baseline_rank']} of {k} \\
Methods significantly better & {place['total']['beaten_by_significant']} & {place['store']['beaten_by_significant']} & {place['item_store']['beaten_by_significant']} \\
Winner & {m5_names[winners['total']]} & {m5_names[winners['store']]} & {m5_names[winners['item_store']]} \\
\hline
\end{{tabular}}
\end{{table}}
"""
    write("exhibit9_m5_extended_roster.tex", body)


# ── Exhibit 7: the aggregation dose-response curve ────────────────────────────
def exhibit7(e71: dict) -> None:
    curve = {c["k"]: c for c in e71["curve"]}
    mono = e71["monotonicity"]
    require(e71["verdict"]["monotone_ge_0p9_any_convention"],
            "the dose-response is no longer monotone at Spearman >= 0.9 on any convention")
    require(mono["friedman_mean_rank"]["spearman"] >= 0.95,
            "the Friedman-rank dose-response has lost its monotone ordering")
    require(curve[1]["median_wape"] <= 3,
            "the k=1 endpoint no longer matches the aggregate arm (baseline top-3 on WAPE)")
    require(curve[625]["friedman_mean_rank"] >= 14,
            "the k=625 endpoint has left the near-per-buyer band")

    n_buyers = e71["provenance"]["config"]["n_buyers"]
    lv = {l["k"]: l for l in e71["levels"]}
    rows = []
    for k in sorted(curve):
        c = curve[k]
        smooth = lv[k]["sbc_mix"].get("Smooth", 0)
        share = 100.0 * smooth / lv[k]["n_jobs"]
        rows.append(
            f"{k} & {max(1, round(n_buyers / k)):,} & {lv[k]['n_jobs']:,} & "
            f"{c['median_wape']} & {c['mean_rmsse']} & {c['friedman_mean_rank']} & "
            f"{fixed(share, 0)}\\% \\\\")

    body = rf"""% GENERATED by build_exhibits.py -- do not edit.
\begin{{table}}[t]
\centering\small
\caption{{From a contrast to a curve. Every buyer in the panel is assigned to one of $k$
size-sorted groups, using only data from before the first origin, and the shared roster of
nineteen methods is scored on each group's aggregate over the same origins. The baseline's
rank worsens monotonically as the aggregate is split: Spearman against $\log k$ is
{fixed(mono['friedman_mean_rank']['spearman'], 2)} on Friedman mean rank and
{fixed(mono['median_wape']['spearman'], 2)} on the other two conventions. The last column
shows why: splitting the total replaces smooth aggregates with spiky ones, so the
aggregation level and the demand mix are one dial seen from two sides.}}
\label{{tab:dose}}
\begin{{tabular}}{{rrrrrrr}}
\hline
Groups & Buyers & Blocks & \multicolumn{{3}}{{c}}{{Baseline rank of 19, by convention}} & Smooth \\
$k$ & per group & & median WAPE & mean RMSSE & Friedman & share \\
\hline
{chr(10).join(rows)}
\hline
\end{{tabular}}
\end{{table}}
"""
    write("exhibit7_dose_response.tex", body)
    return {"spearman_fr": mono["friedman_mean_rank"]["spearman"],
            "k1_wape_rank": curve[1]["median_wape"], "k625_fr_rank": curve[625]["friedman_mean_rank"]}


def exhibit8(e71: dict, e77: dict) -> None:
    """The two dose-response curves as one figure: rank position vs aggregation level."""
    require(e77["verdict"]["primary_pass"],
            "the M5 native-hierarchy curve no longer passes its primary monotonicity bar")
    levels = {l["level"]: l for l in e77["levels"]}
    require(levels["total"]["rank_mean_rmsse"] == 1,
            "the M5 total endpoint is no longer first")
    require(levels["item_store"]["rank_mean_rmsse"] == len(e77["provenance"]["config"]["methods"]),
            "the M5 item-store endpoint is no longer last")

    k_prod = 19
    curve = sorted((c["k"], c["friedman_mean_rank"]) for c in e71["curve"])
    prod_pts = " ".join(f"({k},{(r - 1) / (k_prod - 1):.3f})" for k, r in curve)
    k_m5 = len(e77["provenance"]["config"]["methods"])
    m5_pts = " ".join(f"({l['n_series']},{(l['rank_mean_rmsse'] - 1) / (k_m5 - 1):.3f})"
                      for l in sorted(e77["levels"], key=lambda l: l["n_series"]))

    body = rf"""% GENERATED by build_exhibits.py -- do not edit.
\begin{{figure}}[t]
\centering
\begin{{tikzpicture}}
\begin{{axis}}[
    width=0.88\textwidth, height=0.5\textwidth,
    xmode=log, log ticks with fixed point,
    xlabel={{Number of aggregates the panel is split into (log scale)}},
    ylabel={{Baseline's place in its roster}},
    ytick={{0,0.5,1}}, yticklabels={{first,middle,last}},
    ymin=-0.06, ymax=1.06, y dir=reverse,
    legend pos=north east, legend cell align=left, legend style={{font=\small}},
    grid=major, major grid style={{dotted}},
]
\addplot+[mark=*, thick, color=black] coordinates {{{prod_pts}}};
\addlegendentry{{Production panel: {k_prod} methods, size-sorted groups}}
\addplot+[mark=square*, thick, dashed, color=black!55] coordinates {{{m5_pts}}};
\addlegendentry{{M5: {k_m5} methods, its own hierarchy}}
\end{{axis}}
\end{{tikzpicture}}
\caption{{The same fall on two panels. The production baseline's place in its roster slides
from near the top toward the bottom as the aggregate is split, whether the groups are
constructed by size on our panel or are M5's own levels, from the market total down to the
single item--store series. Rank is shown as position within each roster, first to last,
because the rosters differ in size. Production points are Friedman mean-rank placements at
$k$ = 1 to 625 groups (Exhibit~\ref{{tab:dose}}); M5 points are mean-RMSSE placements at
its six native levels.}}
\label{{fig:curves}}
\end{{figure}}
"""
    write("exhibit8_rank_vs_level.tex", body)


def main() -> None:
    print("[p6] building exhibits from pinned ledgers")
    e58, e59, e60, e61 = load(E58), load(E59), load(E60), load(E61)
    e70, e70b, e71, e77 = load(E70), load(E70B), load(E71), load(E77)
    e73 = load(E73)

    require(e60["provenance"]["config"]["source_run_id"] == e59["provenance"]["run_id"],
            "E60 was built from a different E59 run than the one pinned here")
    require(e61["provenance"]["config"]["source_run_id"] == e59["provenance"]["run_id"],
            "E61 was built from a different E59 run than the one pinned here")

    facts = exhibit1(e58, e59)
    exhibit2(e59, e61)
    exhibit3(e59)
    exhibit4(e60)
    exhibit5(e61)
    m5 = exhibit6(e70, e70b)
    dose = exhibit7(e71)
    exhibit8(e71, e77)
    exhibit9(e73)

    print(f"\n  central claim holds: aggregate baseline {facts['agg_rank']} of {facts['agg_n']} "
          f"with {facts['agg_better']} beating it; per buyer {facts['per_rank']} of "
          f"{facts['per_n']} with {facts['per_better']} beating it")
    print(f"  public replication holds: M5 item-level baseline {m5['item_rank']} of {m5['k']}, "
          f"replay gap captured {fixed(m5['gap'], 1)}%; dose-response Friedman Spearman "
          f"{fixed(dose['spearman_fr'], 2)}")


if __name__ == "__main__":
    main()


==> anc/p6_evaluation_protocol/audit/extend_m5_roster_with_foundation_models.py <==
"""E73 — the M5 leg re-scored with five zero-shot foundation models added to the roster.

Added 2026-08-19. Answers the anticipated referee
ask on Section 8: the foundation models are panel-agnostic, so nothing but compute excluded
them from the public replication. This runs them.

Pre-registered read, stated FIRST. Whatever the extended roster shows is reported; the
design-effect claim is not at stake. Section 8's mirror-image passage already states that
which side wins at a level depends on the roster — this experiment MEASURES that on M5:
the baseline's placement, and the best foundation model's, at every unit of analysis.
If a foundation model beats the baseline at the total, that is the M5 competition's own
level finding reproduced with pretrained models and strengthens the passage; if not, the
seven-method table's verdict extends. Chronos T5-Large is excluded on the recorded E62
grounds (~50x slower per series, intrinsic autoregressive decoding cost) and the exclusion
is in the ledger.

Design: E70's panel and PRIMARY grids exactly (monthly M5, complete months; TOTAL / STORE /
ITEM; aggregate 20 origins spacing 1, entity 8 origins spacing 3, h=6, min_train 25).
Methods: the released harness's 7 references plus chronos_v2, chronos_bolt, timesfm,
moirai2, flowstate via production's own GPU batch functions (zero-shot; no training, so no
leakage surface). Eligibility mirrors the harness's score_panel exactly. Hardware: the GPU
batches run in the main thread while the CPU reference sweep runs in a worker (the E59
overlap pattern); GPU chunks are VRAM-scaled (e59.scale_gpu_chunks); CPU scoring fans out
over loky.
"""

from __future__ import annotations

import os
import sys
import time
from concurrent.futures import ThreadPoolExecutor
from pathlib import Path

import numpy as np
import pandas as pd

SCRIPTS = Path(__file__).resolve().parent
sys.path.insert(0, str(SCRIPTS))
from _provenance import REPO_ROOT, provenance, write_output  # noqa: E402
import replicate_inversion_on_m5_public as e70  # the loader + grids  # noqa: E402
import backtest_per_buyer_multi_origin as e59  # scale_gpu_chunks + GPU batch fns  # noqa: E402

sys.path.insert(0, str(REPO_ROOT / "tools" / "research_paper"
                       / "p6_evaluation_choices_forecast_benchmark" / "reproducibility"))
import protocol_harness as ph  # noqa: E402

import pipelines.forecast.forecaster as F  # noqa: E402

BASELINE = "snaive_drift"
FM_KEYS = ["chronos_v2", "chronos_bolt", "timesfm", "moirai2", "flowstate"]
HORIZON, MIN_TRAIN = e70.HORIZON, e70.MIN_TRAIN


def build_jobs(ids: list[str], values: np.ndarray, origins: list[int]) -> list[dict]:
    """One job per eligible (entity, origin), mirroring score_panel's bar exactly."""
    jobs = []
    for row, ent in enumerate(ids):
        series = values[row]
        for cut in origins:
            train, actual = series[:cut], series[cut:cut + HORIZON]
            if len(train) < MIN_TRAIN or len(actual) < HORIZON or not np.any(train > 0):
                continue
            d_mae = ph.seasonal_naive_mae(train)
            if not np.isfinite(d_mae) or d_mae <= 0:
                continue
            jobs.append({"entity": ent, "origin": int(cut), "train": train,
                         "actual": actual, "h": HORIZON, "d_mae": d_mae,
                         "sbc": ph.classify_demand(train)})
    return jobs


def score_reference_chunk(jobs_chunk: list[dict]) -> list[dict]:
    rows = []
    for j in jobs_chunk:
        for name, fn in ph.REFERENCE_METHODS.items():
            pred = np.asarray(fn(j["train"], j["h"]), float)
            rows.append(record(j, name, pred))
    return [r for r in rows if r is not None]


def record(j: dict, name: str, pred: np.ndarray) -> dict | None:
    pred = np.maximum(np.nan_to_num(np.asarray(pred, float)), 0.0)[:j["h"]]
    if len(pred) != j["h"] or not np.all(np.isfinite(pred)):
        return None
    return {"entity": j["entity"], "origin": j["origin"], "method": name,
            "sbc_class": j["sbc"],
            "mase": ph.mase_seasonal(j["actual"], pred, j["train"]),
            "rmsse": ph.rmsse_seasonal(j["actual"], pred, j["train"]),
            "sq_errors": (j["actual"] - pred) ** 2}


def sweep_unit(label: str, ids: list[str], values: np.ndarray,
               origins: list[int]) -> tuple[pd.DataFrame, int]:
    jobs = build_jobs(ids, values, origins)
    print(f"[E73] {label}: {len(jobs):,} jobs", flush=True)

    original = dict(F._GPU_CHUNKS)
    F._GPU_CHUNKS.update(e59.scale_gpu_chunks(HORIZON))
    rows: list[dict] = []
    try:
        from joblib import Parallel, delayed
        workers = max(1, min((os.cpu_count() or 4) - 2, 12))
        chunks = [c for c in np.array_split(np.array(jobs, dtype=object), workers * 2)
                  if len(c)]
        with ThreadPoolExecutor(max_workers=1, thread_name_prefix="cpu") as pool:
            cpu_future = pool.submit(
                lambda: Parallel(n_jobs=workers, backend="loky")(
                    delayed(score_reference_chunk)(list(c)) for c in chunks))
            for key in FM_KEYS:
                fn = dict(e59.GPU_BATCH)[key]
                t = time.time()
                got = fn(jobs)
                for i, fc in got.items():
                    r = record(jobs[i], key, fc)
                    if r is not None:
                        rows.append(r)
                print(f"    {key:14s} {len(got):7,}/{len(jobs):,} jobs "
                      f"({time.time() - t:.1f}s) [chunk={F._GPU_CHUNKS[key]}]", flush=True)
            for chunk_rows in cpu_future.result():
                rows.extend(chunk_rows)
    finally:
        F._GPU_CHUNKS.clear()
        F._GPU_CHUNKS.update(original)
    return pd.DataFrame(rows), len(jobs)


def placements(lb: pd.DataFrame) -> dict:
    base_rank = int(lb.loc[lb.method == BASELINE, "rank"].iloc[0])
    beat = int(lb.beats_baseline.fillna(False).sum())
    fm = lb[lb.method.isin(FM_KEYS)]
    best_fm = fm.sort_values("rank").iloc[0]
    return {"baseline_rank": base_rank, "k_methods": int(len(lb)),
            "beaten_by_significant": beat,
            "best_fm": best_fm.method, "best_fm_rank": int(best_fm["rank"]),
            "best_fm_beats_baseline_sig": bool(best_fm.beats_baseline)}


def lb_records(lb: pd.DataFrame) -> list[dict]:
    cols = ["rank", "method", "n_blocks", "mean_rmsse", "median_rmsse", "mean_rank",
            "dm_stat", "dm_p_one_sided", "dm_p_bh", "dm_n_steps", "beats_baseline"]
    return lb[cols].to_dict("records")


def main() -> None:
    t0 = time.time()
    F.set_status_callback(lambda _m: None)
    meta, values, month_labels, ids = e70.load_m5_monthly()
    n_series, n_periods = values.shape
    agg_origins = ph.rolling_origins(n_periods, e70.AGG_ORIGINS_N, e70.AGG_SPACING,
                                     HORIZON, MIN_TRAIN)
    ent_origins = ph.rolling_origins(n_periods, e70.ENT_ORIGINS_N, e70.ENT_SPACING,
                                     HORIZON, MIN_TRAIN)

    prov = provenance(seed=42, config={
        "experiment": "E73 M5 roster extension: five zero-shot foundation models",
        "panel": f"M5 monthly, {n_series} series x {n_periods} months "
                 f"({month_labels[0]}..{month_labels[-1]}) — E70's panel and primary grids",
        "methods": list(ph.REFERENCE_METHODS) + FM_KEYS,
        "baseline": BASELINE,
        "excluded": "chronos_v1 (E62: ~50x slower per series, intrinsic autoregressive "
                    "cost; recorded exclusion)",
        "preregistered_read": "roster-dependence measurement; the design-effect claim is "
                              "not at stake; every level's verdict on the extended roster "
                              "is reported as measured",
        "seed_note": "FM batch fns set torch.manual_seed(42) internally",
    })
    run_id = prov["run_id"]
    print(f"[E73] M5 + foundation models — run {run_id}", flush=True)

    total_rec, _ = sweep_unit("TOTAL", ["TOTAL"], values.sum(axis=0, keepdims=True),
                              agg_origins)
    store_ids = sorted(meta["store_id"].unique())
    store_vals = np.stack([values[(meta["store_id"] == s).to_numpy()].sum(axis=0)
                           for s in store_ids])
    store_rec, _ = sweep_unit("STORE", store_ids, store_vals, agg_origins)
    item_rec, n_item_jobs = sweep_unit("ITEM-STORE", ids, values, ent_origins)

    out = {"provenance": prov, "panel": {"n_series": int(n_series),
                                         "n_months": int(n_periods)}}
    for label, rec in (("total", total_rec), ("store", store_rec), ("item_store", item_rec)):
        lb = ph.leaderboard(rec, BASELINE, horizon=HORIZON)
        out[f"leaderboard_{label}"] = lb_records(lb)
        out.setdefault("placements", {})[label] = placements(lb)
        p = out["placements"][label]
        print(f"[E73] {label.upper()}: baseline {p['baseline_rank']}/{p['k_methods']} "
              f"(beaten by {p['beaten_by_significant']}); best FM {p['best_fm']} "
              f"rank {p['best_fm_rank']}"
              f"{' SIG' if p['best_fm_beats_baseline_sig'] else ''}", flush=True)

    out["timings_sec"] = {"total": round(time.time() - t0, 1)}
    write_output("e73_m5_foundation_model_extension", out, run_id)
    print(f"[E73] done in {(time.time() - t0) / 60:.1f} min", flush=True)


if __name__ == "__main__":
    main()


==> anc/p6_evaluation_protocol/audit/probe_aggregation_cancellation.py <==
"""E69 (P6) — measuring the cancellation the paper's mechanism paragraph asserts.

WHY. P6's Section 4 explains the unit-of-analysis inversion by aggregation smoothing:
buyers rise and fall independently and largely cancel in the total. The paper cites
the hierarchical literature for the mechanism but gives no number from its own panel.
One measured ratio closes that gap. PRE-REGISTERED READOUT: month-to-month movement
relative to level, for the market total and for the median scored buyer, plus the
raw CV ratio and the diversification ratio — reported whichever way they fall.

HOW. From the pinned panel vintage (the E59 input). For each series x, the movement
statistic is median_t |x_t - x_{t-1}| / mean(x): the typical month-over-month change
as a share of the series' own level — robust to zeros and comparable across scales.
Computed for the market total (all panel buyers, the aggregate arm's series) and for
each of the 1,887 scored buyers over their trading life (first non-zero month onward,
gaps filled with zeros). Also recorded: plain CV (std/mean) for both, and the
diversification ratio sum(sd_i)/sd(total) for context. All outputs are scale-free.

PROPRIETARY — derived from the production panel; not for any public capsule.

Run:
    uv run --no-sync python tools/research_paper/experiments/scripts/probe_aggregation_cancellation.py --ledger e59_per_buyer_multi_origin_20260818T055733Z.json
"""
from __future__ import annotations

import argparse
import json
import sys
from pathlib import Path

import numpy as np
import pandas as pd

sys.path.insert(0, str(Path(__file__).resolve().parent))
from _provenance import OUTPUT_DIR, REPO_ROOT, provenance, write_output  # noqa: E402


def movement(x: np.ndarray) -> float:
    """Typical month-over-month change as a share of the series' own mean level."""
    return float(np.median(np.abs(np.diff(x))) / np.mean(x))


def main() -> None:
    ap = argparse.ArgumentParser()
    ap.add_argument("--ledger", required=True,
                    help="pinned E59 ledger; fixes the panel vintage and the scored roster")
    args = ap.parse_args()

    led = json.loads((OUTPUT_DIR / args.ledger).read_text())
    panel_name = led["provenance"]["config"]["input_parquet"]
    panel = pd.read_parquet(REPO_ROOT / "input" / "gtv" / panel_name)
    recs = pd.read_parquet(OUTPUT_DIR / led["records_parquet"])
    scored = set(recs["bid"].unique())
    print(f"[e69] panel {panel_name} | {panel['buyer_id'].nunique():,} buyers | "
          f"{len(scored):,} scored", flush=True)

    months = pd.period_range(panel["gtv_month"].min(), panel["gtv_month"].max(), freq="M")
    wide = (panel.assign(m=pd.PeriodIndex(panel["gtv_month"], freq="M"))
            .pivot_table(index="m", columns="buyer_id", values="total_gtv",
                         aggfunc="sum", fill_value=0.0)
            .reindex(months, fill_value=0.0))

    total = wide.sum(axis=1).to_numpy(float)
    mv_total = movement(total)
    cv_total = float(np.std(total) / np.mean(total))

    mv_buyers, cv_buyers, sds = [], [], []
    for bid in scored:
        s = wide[bid].to_numpy(float)
        nz = np.nonzero(s)[0]
        life = s[nz[0]:]
        if len(life) < 3 or np.mean(life) <= 0:
            continue
        mv_buyers.append(movement(life))
        cv_buyers.append(float(np.std(life) / np.mean(life)))
        sds.append(float(np.std(s)))

    mv_med = float(np.median(mv_buyers))
    cv_med = float(np.median(cv_buyers))
    diversification = float(np.sum(sds) / np.std(total))

    print(f"  movement: total {mv_total:.4f} | median scored buyer {mv_med:.4f} | "
          f"ratio {mv_med / mv_total:.1f}x", flush=True)
    print(f"  CV: total {cv_total:.4f} | median scored buyer {cv_med:.4f} | "
          f"ratio {cv_med / cv_total:.1f}x", flush=True)
    print(f"  diversification ratio sum(sd_i)/sd(total): {diversification:.1f}", flush=True)

    payload = {
        "experiment": "e69_aggregation_cancellation",
        "bluf": (
            "The cancellation behind the unit-of-analysis inversion, measured on the pinned "
            "panel: typical month-over-month movement relative to level for the market total "
            "vs the median scored buyer, plus CV and diversification ratios. All scale-free."
        ),
        "provenance": provenance(seed=None, config={
            "source_ledger": args.ledger,
            "panel_vintage": panel_name,
            "movement_stat": "median_t |x_t - x_{t-1}| / mean(x)",
            "buyer_series": "scored roster, first non-zero month onward, zero-filled",
            "min_life_months": 3,
        }),
        "movement": {
            "total": round(mv_total, 4),
            "median_scored_buyer": round(mv_med, 4),
            "ratio": round(mv_med / mv_total, 1),
            "n_buyers": len(mv_buyers),
        },
        "cv": {
            "total": round(cv_total, 4),
            "median_scored_buyer": round(cv_med, 4),
            "ratio": round(cv_med / cv_total, 1),
        },
        "diversification_ratio": round(diversification, 1),
    }
    write_output("e69_aggregation_cancellation", payload)


if __name__ == "__main__":
    main()


==> anc/p6_evaluation_protocol/audit/probe_leaderboard_rank_bootstrap.py <==
"""E68 (P6) — how sure is "twenty-third of twenty-five"? Cluster bootstrap over buyers.

WHY. P6's per-buyer leaderboard reports point ranks with DM tests and a Nemenyi CD
beside them, but the RANKS themselves carry no uncertainty. Blocks from one buyer are
correlated, so the honest resampling unit is the buyer, not the block. PRE-REGISTERED
READOUT: the 95% percentile interval of the production baseline's rank, the stability
of the top of the table, and the rank correlation of each replicate with the full
ranking — reported whichever way they fall.

HOW. Pure post-processing over the pinned E59 records. Per (buyer, method): sum and
count of RMSSE over that buyer's blocks. A bootstrap replicate draws 1,887 buyers with
replacement; each method's mean RMSSE is the multiplicity-weighted ratio of sums to
counts, ranks follow. B=2,000, seed 42. Methods absent for a buyer (support varies)
contribute nothing for that buyer, matching how the headline mean is computed.

PROPRIETARY — derived from the production panel; not for any public capsule.

Run (after E59):
    uv run --no-sync python tools/research_paper/experiments/scripts/probe_leaderboard_rank_bootstrap.py --ledger e59_per_buyer_multi_origin_20260818T055733Z.json
"""
from __future__ import annotations

import argparse
import json
import sys
from pathlib import Path

import numpy as np
import pandas as pd
from scipy import stats

sys.path.insert(0, str(Path(__file__).resolve().parent))
from _provenance import OUTPUT_DIR, provenance, write_output  # noqa: E402

BASELINE = "naive_yoy"
B = 2000
SEED = 42


def main() -> None:
    ap = argparse.ArgumentParser()
    ap.add_argument("--ledger", required=True)
    args = ap.parse_args()

    led = json.loads((OUTPUT_DIR / args.ledger).read_text())
    recs = pd.read_parquet(OUTPUT_DIR / led["records_parquet"])
    print(f"[e68] source {args.ledger} | {len(recs):,} records", flush=True)

    # methods x buyers matrices of per-buyer RMSSE sums and block counts.
    g = recs.groupby(["method", "bid"])["rmsse"].agg(["sum", "count"])
    sums = g["sum"].unstack(fill_value=0.0)
    counts = g["count"].unstack(fill_value=0.0)
    methods, buyers = list(sums.index), list(sums.columns)
    S, C = sums.to_numpy(), counts.to_numpy()
    n_buyers = len(buyers)

    full_mean = S.sum(axis=1) / C.sum(axis=1)
    full_order = np.argsort(full_mean)
    full_rank = {methods[i]: int(np.where(full_order == i)[0][0]) + 1
                 for i in range(len(methods))}
    print(f"  full-data baseline rank: {full_rank[BASELINE]} of {len(methods)}", flush=True)

    rng = np.random.default_rng(SEED)
    base_ranks, winner_ids, last_ids, spearmans = [], [], [], []
    bidx = methods.index(BASELINE)
    for _ in range(B):
        mult = np.bincount(rng.integers(0, n_buyers, n_buyers), minlength=n_buyers)
        mean = (S @ mult) / (C @ mult)
        order = np.argsort(mean)
        ranks = np.empty(len(methods), dtype=int)
        ranks[order] = np.arange(1, len(methods) + 1)
        base_ranks.append(int(ranks[bidx]))
        winner_ids.append(methods[int(order[0])])
        last_ids.append(methods[int(order[-1])])
        spearmans.append(float(stats.spearmanr(full_mean, mean).statistic))

    base_ranks = np.asarray(base_ranks)
    lo, hi = np.percentile(base_ranks, [2.5, 97.5])
    winner_share = pd.Series(winner_ids).value_counts(normalize=True).round(4)
    last_share = pd.Series(last_ids).value_counts(normalize=True).round(4)

    print(f"  baseline rank 95% interval: [{int(lo)}, {int(hi)}] "
          f"(median {int(np.median(base_ranks))})", flush=True)
    print(f"  winner share: {winner_share.head(4).to_dict()}", flush=True)
    print(f"  last-place share: {last_share.head(3).to_dict()}", flush=True)
    print(f"  replicate-vs-full Spearman: mean {np.mean(spearmans):.4f} "
          f"min {np.min(spearmans):.4f}", flush=True)

    payload = {
        "experiment": "e68_leaderboard_rank_bootstrap",
        "bluf": (
            "Cluster bootstrap (resampling the 1,887 buyers, B=2,000, seed 42) puts an "
            "uncertainty interval on the per-buyer leaderboard's headline ranks: the "
            "production baseline's rank interval, the identity stability of first and last "
            "place, and each replicate ranking's Spearman correlation with the full ranking."
        ),
        "provenance": provenance(seed=SEED, config={
            "source_ledger": args.ledger,
            "source_records": led["records_parquet"],
            "source_run_id": led["provenance"]["run_id"],
            "bootstrap": f"buyer-level cluster bootstrap, B={B}",
        }),
        "full_data": {
            "n_methods": len(methods),
            "baseline_rank": full_rank[BASELINE],
        },
        "baseline_rank": {
            "ci95": [int(lo), int(hi)],
            "median": int(np.median(base_ranks)),
            "distribution": {int(k): int(v) for k, v in
                             zip(*np.unique(base_ranks, return_counts=True))},
        },
        "winner_share": winner_share.to_dict(),
        "last_place_share": last_share.to_dict(),
        "replicate_spearman": {
            "mean": round(float(np.mean(spearmans)), 4),
            "min": round(float(np.min(spearmans)), 4),
            "p2.5": round(float(np.percentile(spearmans, 2.5)), 4),
        },
    }
    write_output("e68_leaderboard_rank_bootstrap", payload)


if __name__ == "__main__":
    main()


==> anc/p6_evaluation_protocol/audit/probe_one_champion_policy.py <==
"""E67 (P6) — the missing third reference: always serving the leaderboard's winner.

WHY. P6's Result 4 measures the deployed selection rule against a floor (always the
production baseline) and a ceiling (a hindsight oracle) — but never against the policy
the paper's own leaderboard invites: adopt the per-buyer winner (DeepAR) everywhere and
be done with selection. Sections 4–5 argue for routing over champions; Result 4 must
therefore show what a one-champion policy is worth on the same blocks, or a referee
will ask. PRE-REGISTERED READOUT: the comparison is reported whichever way it falls —
if the champion beats the rule, that goes in the paper.

HOW. Pure post-processing over the pinned E59 records, reusing E61's replay VERBATIM
(imported, not copied) so the block set is identical by construction: the same
>=3-earlier-origins blocks the rule is scored on. Three champion policies are scored
on those blocks:
  * deepar_global + fallback      — serve DeepAR; where it cannot forecast a block
                                    (needs more history), serve the baseline. What a
                                    firm shipping "the winner" would actually do.
  * deepar_global strict subset   — only blocks DeepAR scores, with the rule /
                                    baseline / oracle re-averaged on that same subset.
  * timesfm                       — the highest-ranked full-support method (no
                                    fallback needed), as a sensitivity.
Gap-closed share is (baseline - policy) / (baseline - oracle), the same statistic
Exhibit 5 reports for the rule.

PROPRIETARY — derived from the production panel; not for any public capsule.

Run (after E59):
    uv run --no-sync python tools/research_paper/experiments/scripts/probe_one_champion_policy.py --ledger e59_per_buyer_multi_origin_20260818T055733Z.json
"""
from __future__ import annotations

import argparse
import json
import sys
from pathlib import Path

import numpy as np
import pandas as pd

sys.path.insert(0, str(Path(__file__).resolve().parent))
from _provenance import OUTPUT_DIR, provenance, write_output  # noqa: E402
import audit_selection_rule_and_corrections as e61  # noqa: E402

CHAMPION = "deepar_global"   # per-buyer leaderboard winner (E59, mean RMSSE)
FULL_SUPPORT_CHAMPION = "timesfm"  # best method that scores every block


def policy_stats(rows: list[dict], policy: dict[tuple[int, str], float],
                 label: str, fallback: bool) -> dict:
    """Score one always-this-method policy on the replay blocks the rule is scored on."""
    kept, n_fallback = [], 0
    for r in rows:
        key = (r["bid"], r["cutoff"])
        if key in policy:
            kept.append((r, policy[key]))
        elif fallback:
            n_fallback += 1
            kept.append((r, r["baseline_rmsse"]))
    base = float(np.mean([r["baseline_rmsse"] for r, _ in kept]))
    served = float(np.mean([r["served_rmsse"] for r, _ in kept]))
    oracle = float(np.mean([r["oracle_rmsse"] for r, _ in kept]))
    champ = float(np.mean([c for _, c in kept]))
    gap = base - oracle
    return {
        "policy": label,
        "n_blocks": len(kept),
        "n_fallback_to_baseline": n_fallback,
        "mean_baseline_rmsse": round(base, 4),
        "mean_champion_rmsse": round(champ, 4),
        "mean_rule_rmsse": round(served, 4),
        "mean_oracle_rmsse": round(oracle, 4),
        "champion_gap_closed_pct": round(100.0 * (base - champ) / gap, 1),
        "rule_gap_closed_pct": round(100.0 * (base - served) / gap, 1),
        "champion_improvement_vs_baseline_pct": round(100.0 * (base - champ) / base, 1),
        "rule_improvement_vs_baseline_pct": round(100.0 * (base - served) / base, 1),
        "rule_beats_champion_blocks": int(sum(1 for r, c in kept if r["served_rmsse"] < c)),
        "champion_beats_rule_blocks": int(sum(1 for r, c in kept if c < r["served_rmsse"])),
        "by_class": {
            cls: _class_stats([(r, c) for r, c in kept if r["sbc"] == cls])
            for cls in sorted({r["sbc"] for r, _ in kept})
        },
    }


def _class_stats(kept: list[tuple[dict, float]]) -> dict:
    base = float(np.mean([r["baseline_rmsse"] for r, _ in kept]))
    served = float(np.mean([r["served_rmsse"] for r, _ in kept]))
    oracle = float(np.mean([r["oracle_rmsse"] for r, _ in kept]))
    champ = float(np.mean([c for _, c in kept]))
    gap = base - oracle
    return {
        "n_blocks": len(kept),
        "champion_gap_closed_pct": round(100.0 * (base - champ) / gap, 1),
        "rule_gap_closed_pct": round(100.0 * (base - served) / gap, 1),
    }


def main() -> None:
    ap = argparse.ArgumentParser()
    ap.add_argument("--ledger", required=True,
                    help="pinned E59 ledger filename (explicit, so the run is reproducible)")
    args = ap.parse_args()

    led = json.loads((OUTPUT_DIR / args.ledger).read_text())
    recs = pd.read_parquet(OUTPUT_DIR / led["records_parquet"])
    jobs = {int(j["job"]): j for j in led["jobs"]}
    print(f"[e67] source {args.ledger} | {len(recs):,} records", flush=True)

    # The rule's replay rows — E61's own code, imported: identical block set by construction.
    rows = e61.simulate_selection(recs, jobs, min_cv_folds=3, fold_stride=1)
    rows = [r for r in rows if "served_rmsse" in r]
    print(f"  replay blocks: {len(rows):,}", flush=True)

    lookups = {}
    for m in (CHAMPION, FULL_SUPPORT_CHAMPION):
        sub = recs[recs["method"] == m]
        lookups[m] = {(int(b), str(c)): float(v)
                      for b, c, v in zip(sub["bid"], sub["cutoff"], sub["rmsse"])}

    results = [
        policy_stats(rows, lookups[CHAMPION], f"always {CHAMPION}, baseline fallback", True),
        policy_stats(rows, lookups[CHAMPION], f"always {CHAMPION}, strict subset", False),
        policy_stats(rows, lookups[FULL_SUPPORT_CHAMPION],
                     f"always {FULL_SUPPORT_CHAMPION} (full support)", True),
    ]
    for s in results:
        print(f"  {s['policy']}: champion closes {s['champion_gap_closed_pct']}% of the gap "
              f"vs rule {s['rule_gap_closed_pct']}% on {s['n_blocks']:,} blocks "
              f"(rule better on {s['rule_beats_champion_blocks']:,}, "
              f"champion on {s['champion_beats_rule_blocks']:,})", flush=True)

    payload = {
        "experiment": "e67_one_champion_policy",
        "bluf": (
            "Result 4's missing third reference: always serving the per-buyer leaderboard "
            "winner (DeepAR, with baseline fallback where it cannot forecast) on the exact "
            "replay blocks the deployed rule is scored on, plus a strict-subset variant and "
            "a full-support champion (TimesFM) as sensitivity. Pre-registered: reported "
            "whichever way it falls."
        ),
        "provenance": provenance(seed=None, config={
            "source_ledger": args.ledger,
            "source_records": led["records_parquet"],
            "source_run_id": led["provenance"]["run_id"],
            "replay": "e61.simulate_selection imported verbatim, min_cv_folds=3, stride=1",
            "champion": CHAMPION,
            "full_support_champion": FULL_SUPPORT_CHAMPION,
        }),
        "policies": results,
    }
    write_output("e67_one_champion_policy", payload)


if __name__ == "__main__":
    main()


==> anc/p6_evaluation_protocol/audit/replicate_inversion_on_m5_public.py <==
"""E70 — replicate the unit-of-analysis inversion on the public M5 panel.

Added 2026-08-19, from the scientific-gap review of 2026-08-18 (gap 6): a public-panel
replication is the strongest single test available to the paper's central claim, because
it separates a property of the design from a property of one firm's data.

Pre-registered read, stated FIRST: if the inversion does not reproduce, that is a
boundary-condition finding to report, not a failure to bury. The verdict below is
COMPUTED by the released demo's own predicate, never asserted:

    inverted = (aggregate rank <= 2 and beaten by 0) and (entity rank >= k-1 and beaten by >= 3)

Design: the RELEASED protocol harness (`p6_.../reproducibility/protocol_harness.py`) is
imported and run unmodified — scoring, leaderboard, DM + BH-FDR, Friedman/Nemenyi, the
one-origin-per-entity independence check, and the selection-rule replay are all the released
code. This script supplies only the panel: M5 (Walmart) daily unit sales aggregated to
monthly, full complete months 2011-02 .. 2016-04 (63 months), from the auth-free Nixtla
mirror already cached under input/external/m5 (E13 precedent). Three units of analysis:

    TOTAL   — the grand total across all 30,490 item-store series (P6's market-total analogue)
    STORE   — the 10 store totals (secondary aggregate reading)
    ITEM    — every item-store series (P6's per-buyer analogue)

Methods: the harness's 7 reference forecasters (the released set — this is the protocol run
end-to-end, not a re-benchmark of the 24 production methods; the full-roster M5 run is the
compute-host follow-up if E70 clears). Baseline: snaive_drift, the production baseline's shape.

Parallelism: entity-level scoring fans out over item-store chunks with joblib/loky
(cores - 2, capped); score_panel is row-independent across entities, so chunk-and-concat is
mathematically identical to one call. Workers hold ~1/W of the records each; the box's RAM
comfortably bounds W * chunk. E70_MAX_SERIES caps the panel for a smoke canary;
E70_WORKERS overrides the pool.
"""

from __future__ import annotations

import os
import sys
import time
from pathlib import Path

import numpy as np
import pandas as pd

SCRIPTS = Path(__file__).resolve().parent
sys.path.insert(0, str(SCRIPTS))
from _provenance import REPO_ROOT, provenance, write_output  # noqa: E402

# The released harness, imported from its single home — never copied.
HARNESS_DIR = (REPO_ROOT / "tools" / "research_paper"
               / "p6_evaluation_choices_forecast_benchmark" / "reproducibility")
sys.path.insert(0, str(HARNESS_DIR))
import protocol_harness as ph  # noqa: E402

M5_DATASETS = REPO_ROOT / "input" / "external" / "m5" / "m5" / "datasets"
HORIZON = 6
MIN_TRAIN = 25
# Primary grid = the released demo's. Env overrides exist for the spacing-robustness
# variant (E70b: spacing >= horizon makes the validation folds non-overlapping — the
# check the harness's own docstring prescribes and P6 §6 runs on the production side).
AGG_ORIGINS_N = int(os.environ.get("E70_AGG_ORIGINS", 20))
AGG_SPACING = int(os.environ.get("E70_AGG_SPACING", 1))
ENT_ORIGINS_N = int(os.environ.get("E70_ENT_ORIGINS", 8))
ENT_SPACING = int(os.environ.get("E70_ENT_SPACING", 3))
BASELINE = "snaive_drift"
SEED = 0                               # only the independence check draws randomness
MAX_SERIES = int(os.environ["E70_MAX_SERIES"]) if os.environ.get("E70_MAX_SERIES") else None


def load_m5_monthly() -> tuple[pd.DataFrame, np.ndarray, list[str], list[str]]:
    """M5 daily -> monthly matrix over complete months only.

    Returns (meta, values, months, ids): meta carries store_id per row, values is
    (n_series, n_months) float64, months the month labels, ids the series ids.
    Day column d_k maps positionally to calendar row k-1 (this cache's calendar.csv
    carries no 'd' column; rows are chronological from 2011-01-29 — verified).
    """
    cal = pd.read_csv(M5_DATASETS / "calendar.csv", usecols=["date"])
    sales = pd.read_csv(M5_DATASETS / "sales_train_evaluation.csv")
    day_cols = [c for c in sales.columns if c.startswith("d_")]
    dates = pd.to_datetime(cal["date"].iloc[:len(day_cols)])
    months = dates.dt.to_period("M")

    # A month is complete iff every calendar day of it is present in the day range.
    keep_months = sorted(m for m in months.unique()
                         if (months == m).sum() == m.days_in_month)
    keep_mask = months.isin(keep_months).to_numpy()
    kept_months = pd.PeriodIndex([m for m in months[keep_mask]], freq="M")

    vals_daily = sales[day_cols].to_numpy(dtype=np.float64)[:, keep_mask]
    # reduceat over contiguous month blocks (day columns are chronological)
    codes = kept_months.factorize()[0]
    starts = np.flatnonzero(np.r_[1, np.diff(codes)])
    values = np.add.reduceat(vals_daily, starts, axis=1)

    # This cache's CSV carries no combined 'id' column; the series key is item x store.
    sales["id"] = sales["item_id"].astype(str) + "_" + sales["store_id"].astype(str)
    ids = sales["id"].tolist()
    meta = sales[["id", "store_id"]].copy()
    month_labels = [str(m) for m in pd.PeriodIndex(keep_months, freq="M")]
    if MAX_SERIES is not None:
        values, ids, meta = values[:MAX_SERIES], ids[:MAX_SERIES], meta.iloc[:MAX_SERIES]
    return meta.reset_index(drop=True), values, month_labels, ids[:len(values)]


def long_panel(ids: list[str], values: np.ndarray) -> pd.DataFrame:
    n_series, n_periods = values.shape
    return pd.DataFrame({
        "entity": np.repeat(ids, n_periods),
        "period": np.tile(np.arange(n_periods), n_series),
        "value": values.ravel(),
    })


def score_chunk(ids_chunk: list[str], values_chunk: np.ndarray,
                origins: list[int]) -> pd.DataFrame:
    return ph.score_panel(long_panel(ids_chunk, values_chunk), ph.REFERENCE_METHODS,
                          origins, HORIZON, MIN_TRAIN)


def rank_and_beat(lb: pd.DataFrame) -> tuple[int, int]:
    return (int(lb.loc[lb.method == BASELINE, "rank"].iloc[0]),
            int(lb.beats_baseline.fillna(False).sum()))


def lb_records(lb: pd.DataFrame) -> list[dict]:
    cols = ["rank", "method", "n_blocks", "mean_rmsse", "median_rmsse", "mean_rank",
            "dm_stat", "dm_p_one_sided", "dm_p_bh", "dm_n_steps", "beats_baseline"]
    return lb[cols].to_dict("records")


def main() -> None:
    t0 = time.time()
    prov = provenance(seed=SEED, config={
        "experiment": "E70 M5 unit-of-analysis inversion replication",
        "panel": "M5 sales_train_evaluation.csv, daily -> monthly, complete months only",
        "horizon": HORIZON, "min_train": MIN_TRAIN, "season": ph.SEASON,
        "aggregate_grid": {"n": AGG_ORIGINS_N, "spacing": AGG_SPACING},
        "entity_grid": {"n": ENT_ORIGINS_N, "spacing": ENT_SPACING},
        "methods": list(ph.REFERENCE_METHODS), "baseline": BASELINE,
        "max_series": MAX_SERIES,
        "harness": "p6_evaluation_choices_forecast_benchmark/reproducibility/protocol_harness.py"
                   " imported unmodified; entity scoring chunked (row-independent, identical)",
        "preregistered_read": "released demo predicate: (agg rank <= 2 and agg beaten == 0) "
                              "and (entity rank >= k-1 and entity beaten >= 3); "
                              "not reproducing = boundary-condition finding, reported as such",
    })
    run_id = prov["run_id"]
    print(f"[E70] M5 inversion replication via the released protocol harness — run {run_id}",
          flush=True)

    meta, values, month_labels, ids = load_m5_monthly()
    n_series, n_periods = values.shape
    print(f"[E70] panel: {n_series:,} item-store series x {n_periods} complete months "
          f"({month_labels[0]} .. {month_labels[-1]})", flush=True)

    agg_origins = ph.rolling_origins(n_periods, AGG_ORIGINS_N, AGG_SPACING, HORIZON, MIN_TRAIN)
    ent_origins = ph.rolling_origins(n_periods, ENT_ORIGINS_N, ENT_SPACING, HORIZON, MIN_TRAIN)

    # --- unit of analysis: the grand TOTAL --------------------------------
    total_panel = long_panel(["TOTAL"], values.sum(axis=0, keepdims=True))
    agg = ph.score_panel(total_panel, ph.REFERENCE_METHODS, agg_origins, HORIZON, MIN_TRAIN)
    agg_lb = ph.leaderboard(agg, BASELINE, horizon=HORIZON)
    a_rank, a_beat = rank_and_beat(agg_lb)
    print(f"[E70] TOTAL: baseline rank {a_rank}/{len(agg_lb)}, beaten by {a_beat} "
          f"({len(agg_origins)} origins)", flush=True)

    # --- unit of analysis: the 10 STORE totals ----------------------------
    store_ids = sorted(meta["store_id"].unique())
    store_vals = np.stack([values[(meta["store_id"] == s).to_numpy()].sum(axis=0)
                           for s in store_ids])
    store = ph.score_panel(long_panel(store_ids, store_vals), ph.REFERENCE_METHODS,
                           agg_origins, HORIZON, MIN_TRAIN)
    store_lb = ph.leaderboard(store, BASELINE, horizon=HORIZON)
    s_rank, s_beat = rank_and_beat(store_lb)
    print(f"[E70] STORE: baseline rank {s_rank}/{len(store_lb)}, beaten by {s_beat}", flush=True)

    # --- unit of analysis: every ITEM-STORE series (parallel chunks) ------
    from joblib import Parallel, delayed
    workers = int(os.environ.get("E70_WORKERS", 0)) or max(1, min((os.cpu_count() or 4) - 2, 12))
    chunk_idx = np.array_split(np.arange(n_series), workers * 4)
    t_ent = time.time()
    chunks = Parallel(n_jobs=workers, backend="loky")(
        delayed(score_chunk)([ids[i] for i in idx], values[idx], ent_origins)
        for idx in chunk_idx if len(idx))
    ent = pd.concat(chunks, ignore_index=True)
    ent_secs = time.time() - t_ent
    n_scored = ent.groupby("entity").ngroups
    n_blocks = ent.groupby(["entity", "origin"]).ngroups
    print(f"[E70] ITEM-STORE: {n_scored:,} of {n_series:,} series scored, {n_blocks:,} blocks, "
          f"{len(ent):,} records in {ent_secs / 60:.1f} min on {workers} workers", flush=True)

    ent_lb = ph.leaderboard(ent, BASELINE, horizon=HORIZON)
    e_rank, e_beat = rank_and_beat(ent_lb)
    k = len(ph.REFERENCE_METHODS)
    print(f"[E70] ITEM-STORE: baseline rank {e_rank}/{k}, beaten by {e_beat}", flush=True)

    # Metric sensitivity: the same leaderboards ranked on MASE instead of RMSSE (the
    # records carry both; a rank that flips with the metric is a finding, not a nuisance).
    mase_ranks = {
        "total": rank_and_beat(ph.leaderboard(agg, BASELINE, metric="mase", horizon=HORIZON)),
        "store": rank_and_beat(ph.leaderboard(store, BASELINE, metric="mase", horizon=HORIZON)),
        "item_store": rank_and_beat(ph.leaderboard(ent, BASELINE, metric="mase", horizon=HORIZON)),
    }
    print(f"[E70] MASE-ranked baseline (rank, beaten_by): {mase_ranks}", flush=True)

    # --- the full protocol readout on the entity records ------------------
    fried = ph.friedman_nemenyi(ent)
    indep = ph.independent_block_check(ent, draws=20, seed=SEED)
    per_class = {}
    for klass, grp in ent.groupby("sbc_class"):
        lb = grp.groupby("method").rmsse.mean().sort_values()
        per_class[klass] = {"n_blocks": int(grp.groupby(["entity", "origin"]).ngroups),
                            "winner": lb.index[0],
                            "baseline_rank": int(list(lb.index).index(BASELINE) + 1)}
    replay = ph.selection_rule_replay(ent, BASELINE)

    # --- the pre-registered verdict, computed -----------------------------
    inverted_total = (a_rank <= 2 and a_beat == 0) and (e_rank >= k - 1 and e_beat >= 3)
    inverted_store = (s_rank <= 2 and s_beat == 0) and (e_rank >= k - 1 and e_beat >= 3)
    print(f"\n[E70] VERDICT (computed): inversion TOTAL-vs-ITEM: "
          f"{'YES' if inverted_total else 'NO'}  |  STORE-vs-ITEM: "
          f"{'YES' if inverted_store else 'NO'}", flush=True)

    payload = {
        "provenance": prov,
        "panel": {"n_series": int(n_series), "n_months": int(n_periods),
                  "months": [month_labels[0], month_labels[-1]],
                  "n_series_scored_entity_level": int(n_scored),
                  "n_entity_blocks": int(n_blocks),
                  "agg_origins": agg_origins, "ent_origins": ent_origins},
        "leaderboard_total": lb_records(agg_lb),
        "leaderboard_store": lb_records(store_lb),
        "leaderboard_item_store": lb_records(ent_lb),
        "baseline_placement": {"total": {"rank": a_rank, "beaten_by": a_beat},
                               "store": {"rank": s_rank, "beaten_by": s_beat},
                               "item_store": {"rank": e_rank, "beaten_by": e_beat, "k": k}},
        "baseline_placement_mase": {u: {"rank": r, "beaten_by": b}
                                    for u, (r, b) in mase_ranks.items()},
        "verdict": {"inversion_total_vs_item": bool(inverted_total),
                    "inversion_store_vs_item": bool(inverted_store),
                    "predicate": "released demo: (agg<=2, 0 beat) and (ent>=k-1, >=3 beat)"},
        "friedman": fried, "independence_check": indep,
        "per_class": per_class,
        "selection_rule_replay": replay,
        "timings_sec": {"entity_scoring": round(ent_secs, 1),
                        "total": round(time.time() - t0, 1)},
        "workers": workers,
    }
    write_output("e70_m5_inversion_replication", payload, run_id)
    print(f"[E70] done in {(time.time() - t0) / 60:.1f} min", flush=True)


if __name__ == "__main__":
    main()


==> anc/p6_evaluation_protocol/audit/replicate_inversion_on_tourism_public.py <==
"""E72 — the inversion protocol on Australian Tourism: a mechanism-boundary test.

Added 2026-08-19, as the mechanism-boundary leg of the robustness round.

Pre-registered read, stated FIRST. TourismLarge's 304 bottom series (monthly visitor
nights by region x purpose) are seasonal and smooth — they have none of M5's or the
marketplace's intermittency. P6's mechanism says the inversion is driven by aggregation
cancelling entity-level spikes, so the mechanism PREDICTS a weaker or absent inversion
here. Either outcome is a finding: weak/absent confirms the mechanism's boundary
(spiky entities are required); strong extends the claim's reach. Nothing is at stake for
the paper's central claim, which rests on production + M5.

Design: identical to E70 — the RELEASED protocol harness imported unmodified, its 7
reference methods, baseline snaive_drift, aggregate grid 20 origins spacing 1, entity grid
8 origins spacing 3, h=6, min_train 25. Units: national TOTAL (sum of bottom), the 7 STATE
totals (bottom summed by region first letter), and the 304 BOTTOM series. Data: the
TourismLarge cache under input/external/tourism_data (E15 precedent), read directly —
bottom ids come from agg_mat.csv's columns, so no datasetsforecast import is needed.
Entity scoring fans out over joblib chunks (row-independent, identical to one call).
"""

from __future__ import annotations

import os
import sys
import time
from pathlib import Path

import numpy as np
import pandas as pd

SCRIPTS = Path(__file__).resolve().parent
sys.path.insert(0, str(SCRIPTS))
from _provenance import REPO_ROOT, provenance, write_output  # noqa: E402

HARNESS_DIR = (REPO_ROOT / "tools" / "research_paper"
               / "p6_evaluation_choices_forecast_benchmark" / "reproducibility")
sys.path.insert(0, str(HARNESS_DIR))
import protocol_harness as ph  # noqa: E402

DATA_DIR = REPO_ROOT / "input" / "external" / "tourism_data" / "hierarchical" / "TourismLarge"
HORIZON = 6
MIN_TRAIN = 25
AGG_N, AGG_SP = 20, 1
ENT_N, ENT_SP = 8, 3
BASELINE = "snaive_drift"
SEED = 0


def load_tourism() -> tuple[list[str], np.ndarray]:
    """Bottom-level monthly matrix (n_series, n_months) from the cached CSVs."""
    agg = pd.read_csv(DATA_DIR / "agg_mat.csv", index_col=0, nrows=1)
    bottom_ids = list(agg.columns)
    data = pd.read_csv(DATA_DIR / "data.csv", index_col=0)
    missing = [b for b in bottom_ids if b not in data.columns]
    if missing:
        raise AssertionError(f"bottom ids absent from data.csv: {missing[:5]}")
    mat = data[bottom_ids].to_numpy(dtype=float).T   # (series, months)
    return bottom_ids, mat


def long_panel(ids: list[str], values: np.ndarray) -> pd.DataFrame:
    n_series, n_periods = values.shape
    return pd.DataFrame({"entity": np.repeat(ids, n_periods),
                         "period": np.tile(np.arange(n_periods), n_series),
                         "value": values.ravel()})


def rank_and_beat(lb: pd.DataFrame) -> tuple[int, int]:
    return (int(lb.loc[lb.method == BASELINE, "rank"].iloc[0]),
            int(lb.beats_baseline.fillna(False).sum()))


def lb_records(lb: pd.DataFrame) -> list[dict]:
    cols = ["rank", "method", "n_blocks", "mean_rmsse", "median_rmsse", "mean_rank",
            "dm_stat", "dm_p_one_sided", "dm_p_bh", "dm_n_steps", "beats_baseline"]
    return lb[cols].to_dict("records")


def score_chunk(ids_chunk: list[str], values_chunk: np.ndarray,
                origins: list[int]) -> pd.DataFrame:
    return ph.score_panel(long_panel(ids_chunk, values_chunk), ph.REFERENCE_METHODS,
                          origins, HORIZON, MIN_TRAIN)


def main() -> None:
    t0 = time.time()
    ids, mat = load_tourism()
    n_series, n_periods = mat.shape
    prov = provenance(seed=SEED, config={
        "experiment": "E72 tourism mechanism-boundary test",
        "panel": "TourismLarge bottom level (region x purpose, monthly visitor nights)",
        "n_series": n_series, "n_months": n_periods,
        "horizon": HORIZON, "min_train": MIN_TRAIN,
        "aggregate_grid": {"n": AGG_N, "spacing": AGG_SP},
        "entity_grid": {"n": ENT_N, "spacing": ENT_SP},
        "methods": list(ph.REFERENCE_METHODS), "baseline": BASELINE,
        "harness": "released protocol_harness.py, unmodified",
        "preregistered_read": "mechanism predicts a WEAKER or absent inversion on smooth "
                              "entities; weak/absent = boundary confirmation, strong = "
                              "reach extension; the central claim is not at stake",
    })
    run_id = prov["run_id"]
    print(f"[E72] tourism inversion boundary test — run {run_id}", flush=True)
    print(f"[E72] panel: {n_series} bottom series x {n_periods} months", flush=True)

    agg_origins = ph.rolling_origins(n_periods, AGG_N, AGG_SP, HORIZON, MIN_TRAIN)
    ent_origins = ph.rolling_origins(n_periods, ENT_N, ENT_SP, HORIZON, MIN_TRAIN)

    total = ph.score_panel(long_panel(["TOTAL"], mat.sum(axis=0, keepdims=True)),
                           ph.REFERENCE_METHODS, agg_origins, HORIZON, MIN_TRAIN)
    total_lb = ph.leaderboard(total, BASELINE, horizon=HORIZON)
    a_rank, a_beat = rank_and_beat(total_lb)
    print(f"[E72] TOTAL: baseline rank {a_rank}/7, beaten by {a_beat}", flush=True)

    states = sorted({i[0] for i in ids})
    state_vals = np.stack([mat[[k for k, i in enumerate(ids) if i[0] == s]].sum(axis=0)
                           for s in states])
    state = ph.score_panel(long_panel(states, state_vals), ph.REFERENCE_METHODS,
                           agg_origins, HORIZON, MIN_TRAIN)
    state_lb = ph.leaderboard(state, BASELINE, horizon=HORIZON)
    s_rank, s_beat = rank_and_beat(state_lb)
    print(f"[E72] STATE ({len(states)}): baseline rank {s_rank}/7, beaten by {s_beat}", flush=True)

    from joblib import Parallel, delayed
    workers = max(1, min((os.cpu_count() or 4) - 2, 12))
    chunks = np.array_split(np.arange(n_series), workers)
    ent = pd.concat(Parallel(n_jobs=workers, backend="loky")(
        delayed(score_chunk)([ids[i] for i in idx], mat[idx], ent_origins)
        for idx in chunks if len(idx)), ignore_index=True)
    ent_lb = ph.leaderboard(ent, BASELINE, horizon=HORIZON)
    e_rank, e_beat = rank_and_beat(ent_lb)
    k = len(ph.REFERENCE_METHODS)
    n_blocks = ent.groupby(["entity", "origin"]).ngroups
    print(f"[E72] BOTTOM: baseline rank {e_rank}/{k}, beaten by {e_beat} "
          f"({n_blocks:,} blocks)", flush=True)

    per_class = {}
    for klass, grp in ent.groupby("sbc_class"):
        lb = grp.groupby("method").rmsse.mean().sort_values()
        per_class[klass] = {"n_blocks": int(grp.groupby(['entity', 'origin']).ngroups),
                            "winner": lb.index[0],
                            "baseline_rank": int(list(lb.index).index(BASELINE) + 1)}

    inverted = (a_rank <= 2 and a_beat == 0) and (e_rank >= k - 1 and e_beat >= 3)
    print(f"\n[E72] VERDICT (computed, demo predicate): inversion TOTAL-vs-BOTTOM: "
          f"{'YES' if inverted else 'NO'}", flush=True)

    write_output("e72_tourism_inversion_boundary", {
        "provenance": prov,
        "panel": {"n_series": int(n_series), "n_months": int(n_periods),
                  "n_bottom_blocks": int(n_blocks),
                  "agg_origins": agg_origins, "ent_origins": ent_origins},
        "leaderboard_total": lb_records(total_lb),
        "leaderboard_state": lb_records(state_lb),
        "leaderboard_bottom": lb_records(ent_lb),
        "baseline_placement": {"total": {"rank": a_rank, "beaten_by": a_beat},
                               "state": {"rank": s_rank, "beaten_by": s_beat},
                               "bottom": {"rank": e_rank, "beaten_by": e_beat, "k": k}},
        "per_class": per_class,
        "verdict": {"inversion_total_vs_bottom": bool(inverted),
                    "predicate": "released demo: (agg<=2, 0 beat) and (ent>=k-1, >=3 beat)"},
        "elapsed_sec": round(time.time() - t0, 1),
    }, run_id)
    print(f"[E72] done in {time.time() - t0:.0f}s", flush=True)


if __name__ == "__main__":
    main()


==> anc/p6_evaluation_protocol/audit/score_m5_extended_roster_intervals.py <==
"""E78 — interval quality on M5's EXTENDED roster: the roster-heterogeneity test with the
panel held fixed.

Added 2026-08-20, from gap 1 of the same day's scientific-gap
pass. Draft v10's Section 8 read E76's attenuation as "the reordering appears when a
roster mixes method families with different error shapes" — but E76 compared production
(25 heterogeneous methods) against M5 (7 similar references), so panel and roster changed
TOGETHER. This run breaks the confound: the same M5 panel, the same grid, the same
conformal machinery, with the roster extended to 12 methods across families (7 references
+ 5 zero-shot foundation models).

Pre-registered read, stated FIRST:

    H1 (heterogeneity): if the reordering is roster-driven, the point-vs-interval rank
        correlation on the 12-method roster falls materially below the homogeneous
        roster's 0.89 — bar: rho_12(ALL) < 0.7, the same bound Exhibit 4's drift guard
        holds the production number to. CONFIRMED -> the Section 8 sentence upgrades
        from inference to measurement.
    If rho_12 >= 0.7, heterogeneity is NOT confirmed at fixed panel and the Section 8
    sentence must WEAKEN (attenuation reported without a located cause). Either outcome
    is integrated; the verdict below is computed, never asserted.

Design. Item-store unit only (the interval comparison is per-entity, as in E60/E76). One
job list (E73's build_jobs, which mirrors the harness eligibility bar) feeds both sides,
so block sets align exactly: the 5 zero-shot foundation models run through production's
GPU batch functions in the main thread while the 7 references score on CPU workers (the
E73 overlap pattern). Records retain actual/pred/rel_errors/snaive_mae so the RELEASED
harness interval layer (imported from the E76 script — one home) can calibrate per
(entity, method) on strictly earlier origins, >= 10 finite pairs, 80%/95% levels. The
reference-only rho recomputed here doubles as a consistency check against E76's pinned
0.8929 (same design, same code, same panel).

PROPRIETARY imports (production GPU batch functions) — audit-trail entry, not runnable
outside the repo, same class as the E73 script.
"""

from __future__ import annotations

import json
import os
import sys
import time
from concurrent.futures import ThreadPoolExecutor
from pathlib import Path

import numpy as np
import pandas as pd
from scipy import stats

SCRIPTS = Path(__file__).resolve().parent
sys.path.insert(0, str(SCRIPTS))
from _provenance import OUTPUT_DIR, REPO_ROOT, provenance, write_output  # noqa: E402
import replicate_inversion_on_m5_public as e70  # noqa: E402
import extend_m5_roster_with_foundation_models as e73  # noqa: E402
import backtest_per_buyer_multi_origin as e59  # noqa: E402
from score_m5_interval_quality import LEVELS, MIN_CALIB_PAIRS, interval_rows  # noqa: E402

sys.path.insert(0, str(REPO_ROOT / "tools" / "research_paper"
                       / "p6_evaluation_choices_forecast_benchmark" / "reproducibility"))
import protocol_harness as ph  # noqa: E402

import pipelines.forecast.forecaster as F  # noqa: E402

BASELINE = "snaive_drift"
FM_KEYS = e73.FM_KEYS
HORIZON, MIN_TRAIN = e70.HORIZON, e70.MIN_TRAIN
E76_LEDGER = "e76_m5_interval_quality_20260819T190838Z.json"   # consistency reference
RHO_BAR = 0.7


def record_full(j: dict, name: str, pred: np.ndarray) -> dict | None:
    """E73's record shape, extended with what the interval layer needs."""
    pred = np.maximum(np.nan_to_num(np.asarray(pred, float)), 0.0)[:j["h"]]
    if len(pred) != j["h"] or not np.all(np.isfinite(pred)):
        return None
    actual = np.asarray(j["actual"], float)
    return {"entity": j["entity"], "origin": j["origin"], "method": name,
            "sbc_class": j["sbc"],
            "rmsse": ph.rmsse_seasonal(actual, pred, j["train"]),
            "rel_errors": np.where(actual > 0, (pred - actual)
                                   / np.where(actual > 0, actual, 1), np.nan),
            "actual": actual, "pred": pred, "snaive_mae": float(j["d_mae"])}


def score_reference_chunk(jobs_chunk: list[dict]) -> list[dict]:
    rows = []
    for j in jobs_chunk:
        for name, fn in ph.REFERENCE_METHODS.items():
            r = record_full(j, name, np.asarray(fn(j["train"], j["h"]), float))
            if r is not None:
                rows.append(r)
    return rows


def combined_sweep(ids: list[str], values: np.ndarray,
                   origins: list[int]) -> pd.DataFrame:
    jobs = e73.build_jobs(ids, values, origins)
    print(f"[E78] ITEM-STORE: {len(jobs):,} jobs x (7 refs + {len(FM_KEYS)} FMs)",
          flush=True)
    original = dict(F._GPU_CHUNKS)
    F._GPU_CHUNKS.update(e59.scale_gpu_chunks(HORIZON))
    rows: list[dict] = []
    try:
        from joblib import Parallel, delayed
        workers = max(1, min((os.cpu_count() or 4) - 2, 12))
        chunks = [c for c in np.array_split(np.array(jobs, dtype=object), workers * 2)
                  if len(c)]
        with ThreadPoolExecutor(max_workers=1, thread_name_prefix="cpu") as pool:
            cpu_future = pool.submit(
                lambda: Parallel(n_jobs=workers, backend="loky")(
                    delayed(score_reference_chunk)(list(c)) for c in chunks))
            for key in FM_KEYS:
                fn = dict(e59.GPU_BATCH)[key]
                t = time.time()
                got = fn(jobs)
                kept = 0
                for i, fc in got.items():
                    r = record_full(jobs[i], key, fc)
                    if r is not None:
                        rows.append(r)
                        kept += 1
                print(f"    {key:14s} {kept:7,}/{len(jobs):,} records "
                      f"({time.time() - t:.1f}s) [chunk={F._GPU_CHUNKS[key]}]", flush=True)
            for chunk_rows in cpu_future.result():
                rows.extend(chunk_rows)
    finally:
        F._GPU_CHUNKS.clear()
        F._GPU_CHUNKS.update(original)
    return pd.DataFrame(rows)


def stratum_table(iv_s: pd.DataFrame, pt_s: pd.DataFrame, methods: list[str]) -> dict:
    pts, ivs, names = [], [], []
    for name in methods:
        rs, ps = iv_s[iv_s.method == name], pt_s[pt_s.method == name]
        if rs.empty or ps.empty:
            continue
        names.append(name)
        pts.append(float(ps.rmsse.mean()))
        ivs.append(float(rs.msis_q80.mean()))
    if len(names) < 4:
        return {}
    rho, p = stats.spearmanr(pts, ivs)
    pt_order = [n for _, n in sorted(zip(pts, names))]
    iv_order = [n for _, n in sorted(zip(ivs, names))]
    return {"n_methods": len(names),
            "rho_point_vs_interval": round(float(rho), 4), "p": round(float(p), 5),
            "best_on_point": pt_order[0], "best_on_interval": iv_order[0],
            "point_leader_interval_rank": iv_order.index(pt_order[0]) + 1,
            "max_abs_rank_move": max(abs(pt_order.index(n) - iv_order.index(n))
                                     for n in names),
            "methods": {n: {"point_mean_rmsse": round(pts[i], 4),
                            "msis_80": round(ivs[i], 4)} for i, n in enumerate(names)}}


def main() -> None:
    t0 = time.time()
    F.set_status_callback(lambda _m: None)
    prov = provenance(seed=42, config={
        "experiment": "E78 M5 extended-roster interval quality (roster-heterogeneity test)",
        "unit": "item-store, E70 entity grid (8 origins spacing 3), h=6, min_train 25",
        "methods": list(ph.REFERENCE_METHODS) + FM_KEYS,
        "consistency_reference": E76_LEDGER,
        "interval_layer": "released harness via the E76 script (one home): strictly-earlier "
                          "calibration, >=10 finite pairs, 80%/95%, MSIS by block snaive MAE",
        "rho_bar": RHO_BAR,
        "preregistered_read": ("H1: rho_12(ALL, point vs MSIS80) < 0.7 -> roster "
                               "heterogeneity CONFIRMED at fixed panel; >= 0.7 -> NOT "
                               "confirmed and the Section 8 sentence weakens. Computed, "
                               "never asserted"),
        "seed_note": "FM batch fns set torch.manual_seed(42) internally",
    })
    run_id = prov["run_id"]
    print(f"[E78] extended-roster interval test — run {run_id}", flush=True)

    meta, values, month_labels, ids = e70.load_m5_monthly()
    n_series, n_periods = values.shape
    ent_origins = ph.rolling_origins(n_periods, e70.ENT_ORIGINS_N, e70.ENT_SPACING,
                                     HORIZON, MIN_TRAIN)

    recs = combined_sweep(ids, values, ent_origins)
    print(f"[E78] {len(recs):,} combined records "
          f"({recs.method.nunique()} methods)", flush=True)

    from joblib import Parallel, delayed
    workers = max(1, min((os.cpu_count() or 4) - 2, 12))
    ents = recs.entity.unique()
    chunks = [c for c in np.array_split(ents, workers * 2) if len(c)]
    t_iv = time.time()
    parts = Parallel(n_jobs=workers, backend="loky")(
        delayed(interval_rows)(recs[recs.entity.isin(set(c))]) for c in chunks)
    iv = pd.concat(parts, ignore_index=True)
    print(f"[E78] {len(iv):,} interval-scored rows in {(time.time() - t_iv) / 60:.1f} min "
          f"(min calib pairs {MIN_CALIB_PAIRS}, levels {dict(LEVELS)})", flush=True)

    all_methods = list(ph.REFERENCE_METHODS) + FM_KEYS
    ref_methods = list(ph.REFERENCE_METHODS)
    table, ref_table = {}, {}
    for stratum in ["ALL"] + sorted(iv.sbc_class.unique()):
        iv_s = iv if stratum == "ALL" else iv[iv.sbc_class == stratum]
        pt_s = recs if stratum == "ALL" else recs[recs.sbc_class == stratum]
        t12 = stratum_table(iv_s, pt_s, all_methods)
        t7 = stratum_table(iv_s, pt_s, ref_methods)
        if t12:
            table[stratum] = t12
        if t7:
            ref_table[stratum] = {"rho": t7["rho_point_vs_interval"],
                                  "n_methods": t7["n_methods"]}
        if t12:
            print(f"[E78] {stratum}: rho_12={t12['rho_point_vs_interval']} "
                  f"(refs-only rho_7={t7.get('rho_point_vs_interval')}) | best point="
                  f"{t12['best_on_point']} (interval rank "
                  f"{t12['point_leader_interval_rank']}) | best interval="
                  f"{t12['best_on_interval']} | max move {t12['max_abs_rank_move']}",
                  flush=True)

    e76 = json.loads((OUTPUT_DIR / E76_LEDGER).read_text())
    rho76 = e76["strata"]["ALL"]["point_vs_interval"]["spearman_rho_point_vs_interval"]
    rho_all = table["ALL"]["rho_point_vs_interval"]
    h1 = bool(rho_all < RHO_BAR)
    verdict = {"H1_heterogeneity_confirmed": h1, "rho_12_all": rho_all,
               "rho_7_all_recomputed": ref_table["ALL"]["rho"],
               "rho_7_all_pinned_e76": rho76,
               "rho_25_production_pinned": 0.39,
               "leaders_differ": bool(table["ALL"]["best_on_point"]
                                      != table["ALL"]["best_on_interval"])}
    print(f"\n[E78] VERDICT (computed): H1 roster-heterogeneity "
          f"{'CONFIRMED' if h1 else 'NOT CONFIRMED'} — rho_12={rho_all} vs bar {RHO_BAR} "
          f"(refs-only here {ref_table['ALL']['rho']}, E76 pinned {rho76}, "
          f"production 0.39)", flush=True)

    payload = {
        "experiment": "e78_m5_extended_roster_intervals",
        "bluf": ("The roster-heterogeneity test for P6's interval reordering, with the "
                 "panel held fixed: point-vs-interval Spearman on M5 across 12 methods "
                 "(7 references + 5 zero-shot foundation models, one job list, the "
                 "released interval layer). Verdict computed against the pre-registered "
                 "rho < 0.7 bar."),
        "provenance": prov,
        "panel": {"n_series": int(n_series), "n_months": int(n_periods),
                  "months": [month_labels[0], month_labels[-1]],
                  "origins": ent_origins, "n_interval_rows": int(len(iv)),
                  "n_records": int(len(recs))},
        "verdict": verdict,
        "rho_table": table,
        "ref_only_rho": ref_table,
        "timings_sec": {"total": round(time.time() - t0, 1)},
    }
    write_output("e78_m5_extended_roster_intervals", payload, run_id)
    print(f"[E78] done in {(time.time() - t0) / 60:.1f} min", flush=True)


if __name__ == "__main__":
    main()


==> anc/p6_evaluation_protocol/audit/score_m5_interval_quality.py <==
"""E76 (P6) — interval quality on the public M5 leg: does scoring intervals instead of
points reorder the field out-of-firm too?

Added 2026-08-20. Closes the one
headline result (Result 3, Exhibit 4) that had no public replication — the Limitations
section says so out loud, and a referee can read it.

Pre-registered reads, stated FIRST. Production (E60) found the point-accuracy and
interval-quality rankings nearly uncorrelated overall (Spearman 0.39), no relationship on
Intermittent (0.02), the point leader mid-table on intervals, and the nominal 95% band
under-covering on the spiky classes. The mechanism — spiky series break both point
rankings and conformal calibration — predicts the same pattern on M5's spiky item–store
panel:

    P1 (primary):  Spearman(point rank, interval rank) < 0.7 overall — the same bound
                   Exhibit 4's drift guard enforces on the production number.
    P2:            the best method on point accuracy is not the best on interval quality.
    P3:            the nominal 95% band under-covers on Lumpy and Intermittent relative
                   to Smooth.

If instead the two rankings coincide here, that is an attenuation boundary to report; the
interval result stays single-firm and the Limitations sentence stands. Either way the
verdict below is COMPUTED from the run, never asserted.

Design. The RELEASED harness end-to-end, mirroring E60's production design
choice-for-choice with the harness's own interval layer:

  * scoring: `score_panel` on the E70 entity grid (8 origins, spacing 3, h=6,
    min_train 25), 7 reference methods, baseline snaive_drift — the records already
    retain actual/pred/rel_errors/snaive_mae per block, so no second forecast pass;
  * calibration: per (entity, method), the relative residuals from origins STRICTLY
    BEFORE the scored one (never the scored origin), >= 10 finite pairs — production's
    floor (E60 MIN_CALIB_PAIRS); steps with actual == 0 carry no finite relative
    residual and drop out of calibration by construction;
  * bands and scores: `calibrate_relative_width` -> `conformal_band` ->
    `coverage`/`msis`, at the same two levels as production: 80% (alpha 0.20) and
    95% (alpha 0.05), MSIS scaled by each block's own seasonal-naive MAE.

n = 7 methods, so every Spearman here is over seven points — coarse by construction. The
contrast pattern, not the decimals, is the read (the paper's Section 6 makes the same
caveat about its n = 25).

Parallelism: entities fan out over joblib/loky chunks (cores - 2, capped; E76_WORKERS
overrides); each worker scores its chunk AND runs its own interval layer, returning two
light frames (point records without arrays + interval rows), so array-bearing records
never cross a process boundary. E76_MAX_SERIES caps the panel for a smoke canary.
"""

from __future__ import annotations

import os
import sys
import time
from pathlib import Path

import numpy as np
import pandas as pd
from scipy import stats

SCRIPTS = Path(__file__).resolve().parent
sys.path.insert(0, str(SCRIPTS))
from _provenance import REPO_ROOT, provenance, write_output  # noqa: E402

HARNESS_DIR = (REPO_ROOT / "tools" / "research_paper"
               / "p6_evaluation_choices_forecast_benchmark" / "reproducibility")
sys.path.insert(0, str(HARNESS_DIR))
import protocol_harness as ph  # noqa: E402

# The M5 loader is single-homed in the E70 script; import it, never copy it.
from replicate_inversion_on_m5_public import load_m5_monthly, long_panel  # noqa: E402

HORIZON = 6
MIN_TRAIN = 25
ENT_N, ENT_SP = 8, 3
BASELINE = "snaive_drift"
SEED = 0
MIN_CALIB_PAIRS = 10                      # production's floor (E60)
LEVELS = (("q80", 0.20), ("q95", 0.05))   # production's levels (E60)
MAX_SERIES = int(os.environ["E76_MAX_SERIES"]) if os.environ.get("E76_MAX_SERIES") else None


def interval_rows(records: pd.DataFrame) -> pd.DataFrame:
    """The harness's interval layer under E60's rolling split-conformal rule."""
    out = []
    for (entity, method), grp in records.groupby(["entity", "method"], sort=False):
        seq = grp.sort_values("origin")
        rels = [np.asarray(r, float) for r in seq.rel_errors]
        for pos, row in enumerate(seq.itertuples(index=False)):
            earlier = np.concatenate(rels[:pos]) if pos else np.empty(0)
            earlier = earlier[np.isfinite(earlier)]
            if len(earlier) < MIN_CALIB_PAIRS:
                continue
            denom = float(row.snaive_mae)
            if not np.isfinite(denom) or denom <= 0:
                continue
            actual, pred = np.asarray(row.actual, float), np.asarray(row.pred, float)
            rec = {"entity": entity, "method": method, "origin": int(row.origin),
                   "sbc_class": row.sbc_class, "n_calib": int(len(earlier))}
            for qkey, alpha in LEVELS:
                q = ph.calibrate_relative_width(earlier, alpha)
                lo, hi = ph.conformal_band(pred, q)
                rec[f"cov_{qkey}"] = ph.coverage(actual, lo, hi)
                rec[f"msis_{qkey}"] = ph.msis(actual, lo, hi, denom, alpha)
                rec[f"width_{qkey}"] = float(np.mean(hi - lo) / denom)
            out.append(rec)
    return pd.DataFrame(out)


def work_chunk(ids_chunk: list[str], values_chunk: np.ndarray,
               origins: list[int]) -> tuple[pd.DataFrame, pd.DataFrame]:
    recs = ph.score_panel(long_panel(ids_chunk, values_chunk), ph.REFERENCE_METHODS,
                          origins, HORIZON, MIN_TRAIN)
    light = recs[["entity", "origin", "method", "sbc_class", "rmsse"]].copy()
    return light, interval_rows(recs)


def analyse(iv: pd.DataFrame, point: pd.DataFrame, label: str) -> dict:
    """Per-method interval quality + the point-vs-interval rank comparison (E60's shape)."""
    per_method = {}
    for name, rs in iv.groupby("method"):
        per_method[name] = {
            "n": int(len(rs)),
            "coverage_80": round(float(rs.cov_q80.mean()), 4),
            "coverage_95": round(float(rs.cov_q95.mean()), 4),
            "msis_80": round(float(rs.msis_q80.mean()), 4),
            "msis_95": round(float(rs.msis_q95.mean()), 4),
            "scaled_width_80": round(float(rs.width_q80.mean()), 4),
            "cov_err_80_pp": round((float(rs.cov_q80.mean()) - 0.80) * 100, 2),
            "cov_err_95_pp": round((float(rs.cov_q95.mean()) - 0.95) * 100, 2),
        }
    point_rank = point.groupby("method").rmsse.mean().to_dict()
    shared = [m for m in per_method if m in point_rank]
    rank_shift = {}
    if len(shared) >= 4:
        pt = [point_rank[m] for m in shared]
        ivv = [per_method[m]["msis_80"] for m in shared]
        rho, p = stats.spearmanr(pt, ivv)
        pt_order = sorted(shared, key=lambda m: point_rank[m])
        iv_order = sorted(shared, key=lambda m: per_method[m]["msis_80"])
        rank_shift = {
            "n_methods": len(shared),
            "spearman_rho_point_vs_interval": round(float(rho), 4),
            "p": None if not np.isfinite(p) else round(float(p), 5),
            "best_on_point_accuracy": pt_order[0],
            "best_on_interval_quality": iv_order[0],
            "point_leader_interval_rank": iv_order.index(pt_order[0]) + 1,
            "interval_leader_point_rank": pt_order.index(iv_order[0]) + 1,
            "max_abs_rank_move": max(abs(pt_order.index(m) - iv_order.index(m))
                                     for m in shared),
        }
    return {"stratum": label, "n_scored_origins": int(len(iv)),
            "per_method": per_method, "point_vs_interval": rank_shift}


def main() -> None:
    t0 = time.time()
    prov = provenance(seed=SEED, config={
        "experiment": "E76 M5 interval quality (public replication of Result 3)",
        "panel": "M5 daily -> monthly, complete months only (E70 loader)",
        "horizon": HORIZON, "min_train": MIN_TRAIN, "season": ph.SEASON,
        "entity_grid": {"n": ENT_N, "spacing": ENT_SP},
        "methods": list(ph.REFERENCE_METHODS), "baseline": BASELINE,
        "max_series": MAX_SERIES,
        "min_calibration_pairs": MIN_CALIB_PAIRS,
        "levels": {"q80": 0.20, "q95": 0.05},
        "calibration_rule": ("per entity and method, finite relative residuals from "
                             "origins strictly before the scored one; steps with "
                             "actual == 0 drop out (no finite relative residual)"),
        "interval_layer": ("released harness: calibrate_relative_width -> conformal_band "
                           "-> coverage/msis, MSIS scaled by each block's snaive_mae"),
        "preregistered_read": ("P1 rho(point, interval) < 0.7 overall; P2 point leader != "
                               "interval leader; P3 cov95 undercovers Lumpy+Intermittent "
                               "vs Smooth. Coinciding rankings = attenuation boundary, "
                               "reported as such"),
    })
    run_id = prov["run_id"]
    print(f"[E76] M5 interval quality via the released harness — run {run_id}", flush=True)

    meta, values, month_labels, ids = load_m5_monthly()
    if MAX_SERIES is not None:
        values, ids = values[:MAX_SERIES], ids[:MAX_SERIES]
    n_series, n_periods = values.shape
    print(f"[E76] panel: {n_series:,} series x {n_periods} months "
          f"({month_labels[0]} .. {month_labels[-1]})", flush=True)

    origins = ph.rolling_origins(n_periods, ENT_N, ENT_SP, HORIZON, MIN_TRAIN)

    from joblib import Parallel, delayed
    workers = int(os.environ.get("E76_WORKERS", 0)) or max(1, min((os.cpu_count() or 4) - 2, 12))
    chunk_idx = np.array_split(np.arange(n_series), workers * 4)
    t_sc = time.time()
    parts = Parallel(n_jobs=workers, backend="loky")(
        delayed(work_chunk)([ids[i] for i in idx], values[idx], origins)
        for idx in chunk_idx if len(idx))
    point = pd.concat([p for p, _ in parts], ignore_index=True)
    iv = pd.concat([i for _, i in parts], ignore_index=True)
    print(f"[E76] scored {point.groupby('entity').ngroups:,} series | "
          f"{len(iv):,} interval-scored (entity, method, origin) rows in "
          f"{(time.time() - t_sc) / 60:.1f} min on {workers} workers", flush=True)
    if iv.empty:
        raise AssertionError("no origin had enough calibration history to form a band")

    strata = {"ALL": analyse(iv, point, "ALL")}
    for cls in sorted(iv.sbc_class.unique()):
        strata[cls] = analyse(iv[iv.sbc_class == cls],
                              point[point.sbc_class == cls], cls)

    # --- the pre-registered verdict, computed ------------------------------
    pv_all = strata["ALL"]["point_vs_interval"]
    rho_all = pv_all["spearman_rho_point_vs_interval"]
    p1 = bool(rho_all < 0.7)
    p2 = bool(pv_all["best_on_point_accuracy"] != pv_all["best_on_interval_quality"])
    cov95 = {c: strata[c]["per_method"] for c in strata if c != "ALL"}

    def class_cov95(cls: str) -> float:
        pm = cov95.get(cls, {})
        return float(np.mean([v["coverage_95"] for v in pm.values()])) if pm else float("nan")

    smooth_c, lumpy_c, inter_c = (class_cov95("Smooth"), class_cov95("Lumpy"),
                                  class_cov95("Intermittent"))
    p3 = bool(np.isfinite(lumpy_c) and np.isfinite(inter_c) and np.isfinite(smooth_c)
              and lumpy_c < smooth_c and inter_c < smooth_c)
    verdict = {"P1_rho_below_0p7": p1, "P2_leaders_differ": p2,
               "P3_spiky_undercoverage": p3, "replicates": bool(p1 and p2 and p3),
               "rho_all": rho_all,
               "cov95_smooth": round(smooth_c, 4), "cov95_lumpy": round(lumpy_c, 4),
               "cov95_intermittent": round(inter_c, 4)}
    print(f"\n[E76] VERDICT (computed): P1 rho<{0.7} -> {p1} (rho={rho_all}) | "
          f"P2 leaders differ -> {p2} | P3 spiky undercoverage -> {p3} | "
          f"REPLICATES: {verdict['replicates']}", flush=True)

    for key in ["ALL"] + [k for k in strata if k != "ALL"]:
        st = strata[key]
        order = sorted(st["per_method"], key=lambda m: st["per_method"][m]["msis_80"])
        print(f"\n  === {key} ({st['n_scored_origins']:,} scored rows) ===", flush=True)
        for name in order:
            s = st["per_method"][name]
            print("  %-14s cov80 %.3f (%+.1fpp) cov95 %.3f (%+.1fpp) MSIS80 %9.3f "
                  "MSIS95 %9.3f n %7d" % (name, s["coverage_80"], s["cov_err_80_pp"],
                                          s["coverage_95"], s["cov_err_95_pp"],
                                          s["msis_80"], s["msis_95"], s["n"]), flush=True)
        pv = st["point_vs_interval"]
        if pv:
            print(f"  point-vs-interval rho={pv['spearman_rho_point_vs_interval']} "
                  f"| best point={pv['best_on_point_accuracy']} (interval rank "
                  f"{pv['point_leader_interval_rank']}) | best interval="
                  f"{pv['best_on_interval_quality']} | max move {pv['max_abs_rank_move']}",
                  flush=True)

    payload = {
        "experiment": "e76_m5_interval_quality",
        "bluf": ("Public replication test of P6 Result 3 on M5 through the released "
                 "harness: rolling split-conformal bands per method, coverage + MSIS per "
                 "SBC class, and the Spearman correlation between the point-accuracy and "
                 "interval-quality rankings. Verdict computed against three "
                 "pre-registered reads."),
        "provenance": prov,
        "panel": {"n_series": int(n_series), "n_months": int(n_periods),
                  "months": [month_labels[0], month_labels[-1]], "origins": origins,
                  "n_interval_rows": int(len(iv))},
        "verdict": verdict,
        "strata": strata,
        "timings_sec": {"total": round(time.time() - t0, 1)},
        "workers": workers,
    }
    write_output("e76_m5_interval_quality", payload, run_id)
    print(f"[E76] done in {(time.time() - t0) / 60:.1f} min", flush=True)


if __name__ == "__main__":
    main()


==> anc/p6_evaluation_protocol/audit/score_rolling_interval_calibration.py <==
"""E60 (P6) — interval calibration under rolling origins, stratified by SBC demand class.

WHY. Two gaps, one run.

  1. E10e scored the shipped conformal bands on ONE pinned holdout. That is the same
     single-origin design E58 showed can invert a point-accuracy ranking outright, so a
     one-window coverage number is not evidence that the bands are calibrated -- it is
     evidence about one window.
  2. P6's claim is that evaluation choices decide the leaderboard. "Point accuracy vs
     interval quality" is one of those choices, and it has never been measured here: the
     production system ships split-conformal bands, but no one has asked whether the
     method that wins on RMSSE is the method whose bands you would actually want.

WHAT IT PRODUCES. Per method, overall and within each SBC class: empirical coverage at
the 80% and 95% nominal levels, MSIS at both levels, and the Spearman correlation between
the point-accuracy ranking (RMSSE) and the interval-quality ranking (MSIS). A low or
negative correlation is the finding: the choice of which quantity you score reorders the
field at fixed models and fixed data.

HOW. Pure post-processing over E59's sweep -- no forecasts are recomputed. E59 stores the
SIGNED per-step residual for every (buyer, origin, method) plus each job's realized
actuals and its production seasonal-naive denominator, which is everything a split-conformal
calibration needs. For each buyer and each evaluation origin O, the calibration set is that
buyer's residuals from origins STRICTLY BEFORE O -- never O itself and never later ones, so
the band at O is honestly out-of-sample. Widths come from production's own
`_compute_conformal_widths` (relative half-widths, finite-sample corrected per D221), the
band from `forecast_store.conformal_band`, and coverage from `forecaster._coverage`.

MSIS is production's `forecaster._msis` formula with its denominator supplied rather than
recomputed (E59 already carries `snaive_mae` from `_seasonal_naive_mae`, so the 48-month
training vectors need not be stored). `_assert_msis_matches_production` verifies the local
expression against `F._msis` on a worked case at startup and exits non-zero on mismatch,
so the two can never silently diverge.

PROPRIETARY -- derived from the production panel; not for any public capsule.

Run (after E59):
    uv run --no-sync python tools/research_paper/experiments/scripts/score_rolling_interval_calibration.py
    uv run --no-sync python tools/research_paper/experiments/scripts/score_rolling_interval_calibration.py --ledger e59_per_buyer_multi_origin_<runid>.json
"""
from __future__ import annotations

import argparse
import json
import sys
from collections import defaultdict
from pathlib import Path

import numpy as np
import pandas as pd
from scipy import stats

sys.path.insert(0, str(Path(__file__).resolve().parent))
from _provenance import OUTPUT_DIR, provenance, write_output  # noqa: E402

ROOT = Path(__file__).resolve().parents[4]
sys.path.insert(0, str(ROOT))

import pipelines.forecast.forecaster as F  # noqa: E402
from services.forecast_store import conformal_band  # noqa: E402

MIN_CALIB_PAIRS = 10  # production's floor in _compute_conformal_widths
LEVELS = (("q80", 0.20), ("q95", 0.05))


def _msis(actual: np.ndarray, lower: np.ndarray, upper: np.ndarray,
          snaive_mae: float, alpha: float) -> float:
    """`forecaster._msis` with the denominator supplied instead of recomputed from the
    training vector. Identical arithmetic; verified against production at startup."""
    width = upper - lower
    below = (lower - actual) * (actual < lower)
    above = (actual - upper) * (actual > upper)
    return float(np.mean(width + (2.0 / alpha) * (below + above)) / snaive_mae)


def _assert_msis_matches_production() -> None:
    """Fail loud if the local expression ever drifts from production's."""
    rng = np.random.default_rng(7)
    train = np.abs(rng.normal(1000, 250, 40)) + 100
    actual = np.abs(rng.normal(1000, 300, 6)) + 100
    fc = actual * rng.uniform(0.7, 1.3, 6)
    lo, hi = conformal_band(fc, 0.35)
    denom = F._seasonal_naive_mae(train, 12)
    theirs = F._msis(actual, lo, hi, train, alpha=0.20)
    mine = _msis(actual, lo, hi, denom, alpha=0.20)
    if not np.isclose(theirs, mine, rtol=1e-12, atol=1e-12):
        sys.exit(f"FATAL: local MSIS {mine!r} != production _msis {theirs!r}")


def latest_e59() -> Path:
    found = sorted(OUTPUT_DIR.glob("e59_per_buyer_multi_origin_*.json"))
    if not found:
        sys.exit("FATAL: no E59 ledger in output/ -- run backtest_per_buyer_multi_origin.py first")
    return found[-1]


def score_origins(jobs: dict[int, dict], recs: pd.DataFrame) -> list[dict]:
    """Rolling split-conformal: calibrate on a buyer's earlier origins, score at this one."""
    # (buyer, method) -> [(cutoff, job_idx, resid array)] in chronological order
    hist: dict[tuple[int, str], list[tuple[str, int, np.ndarray]]] = defaultdict(list)
    for row in recs.itertuples(index=False):
        hist[(row.bid, row.method)].append((row.cutoff, int(row.job), np.asarray(row.resid, float)))
    for key in hist:
        hist[key].sort(key=lambda t: t[0])

    out = []
    for (bid, method), seq in hist.items():
        for pos, (cutoff, job_idx, resid) in enumerate(seq):
            job = jobs[job_idx]
            denom = job.get("snaive_mae")
            if denom is None or not np.isfinite(denom) or denom <= 0:
                continue  # undefined scale: absent from MSIS, exactly as production treats it
            # Calibration pairs from strictly earlier origins only.
            pairs: list[tuple[float, float]] = []
            for prev_cut, prev_idx, prev_resid in seq[:pos]:
                prev_actual = np.asarray(jobs[prev_idx]["actual"], float)
                n = min(len(prev_resid), len(prev_actual))
                pairs.extend(zip(prev_resid[:n].tolist(), prev_actual[:n].tolist()))
            if len(pairs) < MIN_CALIB_PAIRS:
                continue
            widths = F._compute_conformal_widths({method: pairs})
            if method not in widths:
                continue
            actual = np.asarray(job["actual"], float)
            n = min(len(resid), len(actual))
            actual, fc = actual[:n], actual[:n] + resid[:n]
            rec = {"bid": bid, "method": method, "cutoff": cutoff,
                   "sbc": job["sbc"], "n_calib": len(pairs)}
            for qkey, alpha in LEVELS:
                lo, hi = conformal_band(fc, widths[method][qkey])
                rec[f"cov_{qkey}"] = F._coverage(actual, lo, hi)
                rec[f"msis_{qkey}"] = _msis(actual, lo, hi, float(denom), alpha)
                rec[f"width_{qkey}"] = float(np.mean(hi - lo) / denom)
            out.append(rec)
    return out


def analyse(rows: list[dict], point_rank: dict[str, float], label: str) -> dict:
    by_method: dict[str, list[dict]] = defaultdict(list)
    for r in rows:
        by_method[r["method"]].append(r)

    per_method = {}
    for name, rs in sorted(by_method.items()):
        per_method[name] = {
            "n": len(rs),
            "coverage_80": round(float(np.mean([r["cov_q80"] for r in rs])), 4),
            "coverage_95": round(float(np.mean([r["cov_q95"] for r in rs])), 4),
            "msis_80": round(float(np.mean([r["msis_q80"] for r in rs])), 4),
            "msis_95": round(float(np.mean([r["msis_q95"] for r in rs])), 4),
            "scaled_width_80": round(float(np.mean([r["width_q80"] for r in rs])), 4),
            "cov_err_80_pp": round(float(np.mean([r["cov_q80"] for r in rs]) - 0.80) * 100, 2),
            "cov_err_95_pp": round(float(np.mean([r["cov_q95"] for r in rs]) - 0.95) * 100, 2),
        }

    # The headline: does scoring intervals instead of points reorder the field?
    shared = [m for m in per_method if m in point_rank]
    rank_shift = {}
    if len(shared) >= 4:
        pt = [point_rank[m] for m in shared]
        iv = [per_method[m]["msis_80"] for m in shared]
        rho, p = stats.spearmanr(pt, iv)
        pt_order = [m for m in sorted(shared, key=lambda m: point_rank[m])]
        iv_order = [m for m in sorted(shared, key=lambda m: per_method[m]["msis_80"])]
        rank_shift = {
            "n_methods": len(shared),
            "spearman_rho_point_vs_interval": round(float(rho), 4),
            "p": None if not np.isfinite(p) else round(float(p), 5),
            "best_on_point_accuracy": pt_order[0],
            "best_on_interval_quality": iv_order[0],
            "point_leader_interval_rank": iv_order.index(pt_order[0]) + 1,
            "interval_leader_point_rank": pt_order.index(iv_order[0]) + 1,
            "max_abs_rank_move": max(
                abs(pt_order.index(m) - iv_order.index(m)) for m in shared),
        }
    return {"stratum": label, "n_scored_origins": len(rows),
            "per_method": per_method, "point_vs_interval": rank_shift}


def main() -> None:
    ap = argparse.ArgumentParser()
    ap.add_argument("--ledger", default=None, help="E59 ledger filename (default: latest)")
    args = ap.parse_args()

    _assert_msis_matches_production()

    ledger_path = OUTPUT_DIR / args.ledger if args.ledger else latest_e59()
    led = json.loads(ledger_path.read_text())
    rec_path = OUTPUT_DIR / led["records_parquet"]
    if not rec_path.exists():
        sys.exit(f"FATAL: E59 record sidecar missing: {rec_path.name}")
    recs = pd.read_parquet(rec_path)
    jobs = {int(j["job"]): j for j in led["jobs"]}
    print(f"[e60] source {ledger_path.name} | {len(jobs):,} jobs | {len(recs):,} records "
          f"| min calibration pairs {MIN_CALIB_PAIRS}", flush=True)

    rows = score_origins(jobs, recs)
    if not rows:
        sys.exit("FATAL: no origin had enough calibration history to form a band")

    # Point-accuracy ranking to compare against: mean RMSSE per method from E59's ALL stratum.
    point_rank = {m: v["mean_rmsse"] for m, v in led["strata"]["ALL"]["per_method"].items()}

    strata = {"ALL": analyse(rows, point_rank, "ALL")}
    for cls in sorted({r["sbc"] for r in rows}):
        cls_point = {m: v["mean_rmsse"]
                     for m, v in led["strata"].get(cls, {}).get("per_method", {}).items()}
        strata[cls] = analyse([r for r in rows if r["sbc"] == cls], cls_point, cls)

    payload = {
        "experiment": "e60_rolling_interval_calibration",
        "bluf": (
            "Rolling-origin split-conformal interval quality per method and per SBC demand "
            "class: empirical coverage against nominal, MSIS, and the Spearman correlation "
            "between the point-accuracy and interval-quality rankings. Extends E10e from one "
            "pinned holdout to E59's origin grid, and tests whether scoring intervals rather "
            "than points reorders the leaderboard at fixed models and fixed data."
        ),
        "provenance": provenance(seed=20260818, config={
            "source_ledger": ledger_path.name,
            "source_records": rec_path.name,
            "source_run_id": led["provenance"]["run_id"],
            "input_parquet": led["provenance"]["config"]["input_parquet"],
            "cutoffs": led["provenance"]["config"]["cutoffs"],
            "min_calibration_pairs": MIN_CALIB_PAIRS,
            "levels": {"q80": 0.20, "q95": 0.05},
            "calibration_rule": ("per buyer and method, residuals from origins strictly "
                                 "before the scored origin; never the scored origin itself"),
            "width_source": "forecaster._compute_conformal_widths (relative, D221 corrected)",
            "band_source": "services.forecast_store.conformal_band",
            "msis_note": ("forecaster._msis arithmetic with the seasonal-naive denominator "
                          "supplied from E59; verified equal to production at startup"),
            "n_scored_origins": len(rows),
        }),
        "strata": strata,
    }
    write_output("e60_rolling_interval_calibration", payload)

    for key in ["ALL"] + [k for k in strata if k != "ALL"]:
        st = strata[key]
        if not st["per_method"]:
            continue
        order = sorted(st["per_method"], key=lambda m: st["per_method"][m]["msis_80"])
        print(f"\n  === {key}  ({st['n_scored_origins']} scored origins) ===")
        print(f"  {'method':18s} {'cov80':>7s} {'err pp':>7s} {'cov95':>7s} {'err pp':>7s} "
              f"{'MSIS80':>9s} {'MSIS95':>9s} {'width80':>8s} {'n':>7s}")
        for name in order:
            s = st["per_method"][name]
            print(f"  {name:18s} {s['coverage_80']:7.3f} {s['cov_err_80_pp']:+7.1f} "
                  f"{s['coverage_95']:7.3f} {s['cov_err_95_pp']:+7.1f} "
                  f"{s['msis_80']:9.3f} {s['msis_95']:9.3f} {s['scaled_width_80']:8.3f} "
                  f"{s['n']:7d}")
        pv = st["point_vs_interval"]
        if pv:
            print(f"  point-vs-interval: rho={pv['spearman_rho_point_vs_interval']} "
                  f"(p={pv['p']}) | best point={pv['best_on_point_accuracy']} "
                  f"(interval rank {pv['point_leader_interval_rank']}) | "
                  f"best interval={pv['best_on_interval_quality']} "
                  f"(point rank {pv['interval_leader_point_rank']}) | "
                  f"max rank move {pv['max_abs_rank_move']}")


if __name__ == "__main__":
    main()


==> anc/p6_evaluation_protocol/audit/sweep_aggregation_dose_response.py <==
"""E71 — the aggregation dose-response curve: baseline rank as a function of aggregation level.

Added 2026-08-19, from the scientific-gap review of 2026-08-18 (gap 5). The paper reports
a BINARY contrast: the production baseline is 2nd of 19
at the market total and 17th of 19 per buyer on the shared roster (E65). This turns the
contrast into a CURVE by scoring the same shared roster on size-grouped aggregates:

    k = 1     the market total            (P6's aggregate arm, re-run for endpoint consistency)
    k = 5     five groups of ~1,156 buyers each
    k = 25    twenty-five groups of ~231
    k = 125   one hundred twenty-five groups of ~46
    k = 625   six hundred twenty-five groups of ~9

Kill criterion, stated FIRST: no monotone pattern of baseline rank across levels -> the
binary contrast stands as published; log the null. Monotonicity is read off Spearman of
baseline rank vs log(k), computed, never asserted.

Construction rules:
  * Groups are contiguous chunks of the buyer list sorted by total GTV over months up to and
    including the month before the FIRST cutoff -- assignment uses no post-cutoff data, so
    the grouping cannot leak the future (the same reason E59 recomputes SBC per cutoff).
  * Every buyer in the panel joins a group (the market total sums everyone, so its
    decompositions must too). Group series are sums, gap-filled with zero.
  * Roster: the 19 shared-roster methods -- E58's 18 aggregate-eligible production methods
    plus the plain seasonal-naive reference. The 5 fitted globals are absent by construction
    (the shared roster exists because they cannot be scored at the aggregate).
  * Method implementations, dispatch, scoring, and analysis are E59's (production SSOT,
    imported): GPU-batched foundation models overlapped with the loky CPU sweep, F._mase /
    F._rmsse / F._scaled_bias scoring, per-stratum analyse() with DM + Friedman/Nemenyi.

PROPRIETARY -- reads the production panel; not for any public capsule. Ranks only in any
public exhibit (confidentiality-safe by construction).

Run (canary first, then full):
    uv run --no-sync python tools/research_paper/experiments/scripts/sweep_aggregation_dose_response.py --end 2024-08 --levels 5
    uv run --no-sync python tools/research_paper/experiments/scripts/sweep_aggregation_dose_response.py
"""
from __future__ import annotations

import argparse
import sys
import time
from collections import defaultdict
from concurrent.futures import ThreadPoolExecutor
from pathlib import Path

import numpy as np
import pandas as pd

sys.path.insert(0, str(Path(__file__).resolve().parent))
from _provenance import provenance, write_output  # noqa: E402
import backtest_per_buyer_multi_origin as e59  # noqa: E402  (production-SSOT machinery)

ROOT = Path(__file__).resolve().parents[4]
sys.path.insert(0, str(ROOT))

import pipelines.forecast.forecaster as F  # noqa: E402
from config import MIN_NAIVE_YOY_MONTHS, TRAIN_WINDOW_MONTHS  # noqa: E402
from services.loader import load_and_validate, resolve_input_parquet  # noqa: E402
from services.profiler import classify_demand_pattern  # noqa: E402

BASELINE = e59.BASELINE          # naive_yoy
SNAIVE = e59.SNAIVE              # snaive_m12
# E58's aggregate-eligible set (the shared roster minus the snaive reference).
SHARED_METHODS = [
    "naive_yoy", "prophet", "auto_ets", "auto_theta", "mstl", "seasonal_trend",
    "linear_trend", "ewma_3m", "croston_classic", "croston_sba", "tsb", "imapa",
    "chronos_v1", "chronos_v2", "chronos_bolt", "moirai2", "flowstate", "timesfm",
]
NAMES = [SNAIVE] + SHARED_METHODS   # 19


def assign_groups(df: pd.DataFrame, first_cutoff: pd.Timestamp, k: int,
                  mode: str = "size", seed: int = 0) -> dict[int, int]:
    """buyer_id -> group index. mode='size': contiguous chunks of the pre-first-cutoff
    size order (E71). mode='random': a seeded permutation instead — same group count and
    sizes, no size sorting, which separates the aggregation-count effect from the
    size-composition of the groups (E74)."""
    buyers = sorted(df["buyer_id"].unique())
    if mode == "random":
        order = np.random.default_rng(seed).permutation(buyers)
    else:
        pre = (df[df["gtv_month"] < first_cutoff]
               .groupby("buyer_id")["total_gtv"].sum())
        order = pre.reindex(buyers, fill_value=0.0).sort_values(ascending=False).index.to_numpy()
    return {int(b): gi for gi, chunk in enumerate(np.array_split(order, k)) for b in chunk}


def grouped_panel(df: pd.DataFrame, mapping: dict[int, int]) -> pd.DataFrame:
    g = df[["buyer_id", "gtv_month", "total_gtv"]].copy()
    g["buyer_id"] = g["buyer_id"].map(mapping)
    return (g.groupby(["buyer_id", "gtv_month"], as_index=False)["total_gtv"].sum())


def build_jobs_grouped(gdf: pd.DataFrame, cutoffs: pd.DatetimeIndex, horizon: int,
                       min_fwd: int) -> tuple[list[dict], dict]:
    """E59's build_jobs, minus build_series (group sums need no per-buyer reconstruction)."""
    months = pd.date_range(gdf["gtv_month"].min(), gdf["gtv_month"].max(), freq="MS")
    jobs: list[dict] = []
    skipped: dict[str, int] = defaultdict(int)
    for gid, sub in gdf.groupby("buyer_id"):
        series = (sub.set_index("gtv_month")["total_gtv"]
                  .reindex(months, fill_value=0.0).sort_index())
        for cutoff in cutoffs:
            hist = series[series.index <= cutoff]
            fwd = series[series.index > cutoff].iloc[:horizon]
            if int((hist > 0).sum()) < MIN_NAIVE_YOY_MONTHS:
                skipped["short_history"] += 1
                continue
            if len(fwd) < min_fwd or float(fwd.sum()) <= 0:
                skipped["no_forward_demand"] += 1
                continue
            train = hist.to_numpy(dtype=float)[-TRAIN_WINDOW_MONTHS:]
            train_start = hist.index[-len(train)]
            fc_start = fwd.index[0]
            pattern, adi, cv2 = classify_demand_pattern(train)
            jobs.append({
                "bid": int(gid), "cutoff": cutoff, "train": train,
                "actual": fwd.to_numpy(dtype=float), "h": int(len(fwd)),
                "fc_start_month": int(fc_start.month),
                "train_start_date": train_start, "fc_start_date": fc_start,
                "sbc": pattern,
                "adi": None if not np.isfinite(adi) else round(float(adi), 3),
                "cv2": None if not np.isfinite(cv2) else round(float(cv2), 3),
                "nonzero_months": int((hist > 0).sum()),
            })
    return jobs, dict(skipped)


def sweep_shared(jobs: list[dict]) -> dict[str, dict[int, np.ndarray]]:
    """E59's sweep restricted to the shared roster: no leak-free global refit (the globals
    are outside the shared roster by construction). GPU batches overlap the CPU sweep."""
    res: dict[str, dict[int, np.ndarray]] = {
        SNAIVE: {i: e59.seasonal_naive(j["train"], j["h"]) for i, j in enumerate(jobs)}
    }
    horizon = max(j["h"] for j in jobs)
    original_chunks = dict(F._GPU_CHUNKS)
    F._GPU_CHUNKS.update(e59.scale_gpu_chunks(horizon))
    try:
        with ThreadPoolExecutor(max_workers=1, thread_name_prefix="cpu") as pool:
            cpu_future = pool.submit(e59._cpu_methods, jobs)
            for key, fn in e59.GPU_BATCH:
                if key not in SHARED_METHODS:
                    continue
                t = time.time()
                res[key] = fn(jobs)
                print(f"    {key:18s} {len(res[key]):6d}/{len(jobs)} jobs  "
                      f"({time.time() - t:.1f}s) [chunk={F._GPU_CHUNKS[key]}]", flush=True)
            res.update(cpu_future.result())
    finally:
        F._GPU_CHUNKS.clear()
        F._GPU_CHUNKS.update(original_chunks)
    # _cpu_methods runs the full production ROSTER; keep only the shared roster here.
    return {name: got for name, got in res.items() if name in NAMES}


def baseline_placements(analysis: dict) -> dict:
    """Baseline rank under each of the three ranking conventions, from analyse() output."""
    pm = analysis["per_method"]
    out = {}
    # analyse() carries median_wape (the per-buyer table's convention) and mean_rmsse (what
    # production selection ranks on, D265); rank the baseline under both.
    for key in ("median_wape", "mean_rmsse"):
        order = sorted((m for m in pm), key=lambda m: pm[m][key])
        out[key] = {"rank": order.index(BASELINE) + 1, "k_methods": len(order)}
    fr = analysis["friedman_nemenyi"].get("mean_ranks")
    if fr:
        order = sorted(fr, key=fr.get)
        out["friedman_mean_rank"] = {"rank": order.index(BASELINE) + 1,
                                     "k_methods": len(order)}
    return out


def main() -> None:
    ap = argparse.ArgumentParser()
    ap.add_argument("--start", default="2024-06", help="first cutoff YYYY-MM")
    ap.add_argument("--end", default=None, help="last cutoff YYYY-MM (canary use)")
    ap.add_argument("--horizon", type=int, default=6)
    ap.add_argument("--min-fwd", type=int, default=3)
    ap.add_argument("--levels", type=int, nargs="+", default=[1, 5, 25, 125, 625])
    ap.add_argument("--grouping", choices=["size", "random"], default="size",
                    help="size = E71's sorted chunks; random = seeded permutation (E74)")
    ap.add_argument("--group-seed", type=int, default=0)
    args = ap.parse_args()

    t0 = time.time()
    F.set_status_callback(lambda _m: None)
    df = load_and_validate(resolve_input_parquet())
    data_max = df["gtv_month"].max()
    last_cut = (data_max - pd.DateOffset(months=args.min_fwd)).replace(day=1)
    if args.end:
        last_cut = min(last_cut, pd.Timestamp(args.end + "-01"))
    cutoffs = pd.date_range(pd.Timestamp(args.start + "-01"), last_cut, freq="MS")
    first_cutoff = cutoffs[0]
    n_buyers = df["buyer_id"].nunique()

    prov = provenance(seed=args.group_seed, config={
        "experiment": "E71 aggregation dose-response" if args.grouping == "size"
                      else "E74 dose-response, random grouping (composition control)",
        "levels_k": args.levels, "n_buyers": int(n_buyers),
        "cutoffs": [f"{c:%Y-%m}" for c in cutoffs], "horizon": args.horizon,
        "min_fwd": args.min_fwd, "train_window_months": TRAIN_WINDOW_MONTHS,
        "roster": NAMES, "baseline": BASELINE,
        "grouping": (
            "contiguous chunks of buyers sorted by total GTV over months "
            f"< {first_cutoff:%Y-%m} (pre-first-cutoff only; no leakage); "
            "every panel buyer assigned; group series gap-filled 0"
            if args.grouping == "size" else
            f"seeded random permutation (seed {args.group_seed}) into equal-count groups — "
            "no size sorting, isolating the aggregation-count effect from group "
            "size-composition; every panel buyer assigned; group series gap-filled 0"),
        "input_parquet": resolve_input_parquet().name,
        "data_through": f"{data_max:%Y-%m}",
        "machinery": "E59 production-SSOT sweep (GPU-batched FMs + loky CPU) minus the "
                     "global refit; naive_yoy damped per production (D224)",
        "preregistered_read": "kill criterion: no monotone baseline-rank pattern across "
                              "levels -> the binary contrast stands as published; "
                              "monotonicity = Spearman(baseline rank, log k), computed",
    })
    run_id = prov["run_id"]
    print(f"[E71] aggregation dose-response — run {run_id} | {n_buyers:,} buyers | "
          f"{len(cutoffs)} cutoffs {cutoffs[0]:%Y-%m}..{cutoffs[-1]:%Y-%m} | "
          f"levels {args.levels} | {len(NAMES)} methods", flush=True)

    levels_out, curve = [], []
    for k in args.levels:
        tl = time.time()
        mapping = assign_groups(df, first_cutoff, k, args.grouping, args.group_seed)
        gdf = grouped_panel(df, mapping)
        jobs, skipped = build_jobs_grouped(gdf, cutoffs, args.horizon, args.min_fwd)
        print(f"\n[E71] k={k}: {len(jobs):,} jobs ({skipped or 'no skips'})", flush=True)
        res = sweep_shared(jobs)
        recs = e59.score(jobs, res)
        analysis = e59.analyse(recs, NAMES, args.horizon, label=f"k={k}")
        placement = baseline_placements(analysis)
        sbc_mix = pd.Series([j["sbc"] for j in jobs]).value_counts().to_dict()
        levels_out.append({"k": k, "n_jobs": len(jobs), "skipped": skipped,
                           "sbc_mix": sbc_mix, "baseline_placement": placement,
                           "analysis": analysis})
        curve.append({"k": k, **{m: p["rank"] for m, p in placement.items()}})
        print(f"[E71] k={k}: baseline placement {placement}  ({(time.time()-tl)/60:.1f} min)",
              flush=True)

    # Monotonicity, computed: Spearman of baseline rank vs log(k), per convention.
    from scipy import stats as sps
    mono = {}
    for conv in ("median_wape", "mean_rmsse", "friedman_mean_rank"):
        pts = [(c["k"], c[conv]) for c in curve if conv in c]
        if len(pts) >= 3:
            r = sps.spearmanr(np.log([p[0] for p in pts]), [p[1] for p in pts])
            mono[conv] = {"spearman": round(float(r.statistic), 3),
                          "p": round(float(r.pvalue), 4),
                          "ranks_by_k": {str(p[0]): p[1] for p in pts}}
    monotone = any(v["spearman"] >= 0.9 for v in mono.values())
    print(f"\n[E71] VERDICT (computed): monotone dose-response: "
          f"{'YES' if monotone else 'NO'}  {mono}", flush=True)

    write_output("e71_aggregation_dose_response" if args.grouping == "size"
                 else "e74_dose_response_random_grouping", {
        "provenance": prov,
        "curve": curve,
        "monotonicity": mono,
        "verdict": {"monotone_ge_0p9_any_convention": bool(monotone),
                    "kill_criterion": "no monotone pattern -> binary contrast stands"},
        "levels": levels_out,
        "elapsed_min": round((time.time() - t0) / 60, 1),
    }, run_id)
    print(f"[E71] done in {(time.time() - t0) / 60:.1f} min", flush=True)


if __name__ == "__main__":
    main()


==> anc/p6_evaluation_protocol/audit/sweep_m5_native_hierarchy_levels.py <==
"""E77 (P6) — the dose–response on M5's native hierarchy: the curve without constructed
groups.

Added 2026-08-20. E71/E74
traced the curve on the production panel with constructed size or random groups; M5
carries a real hierarchy, so the same question needs no construction:
item–store (30,490) -> dept–store (70) -> cat–store (30) -> store (10) -> state (3) ->
total (1).

Pre-registered read, stated FIRST: the baseline's rank worsens as the native level
descends. Primary convention = leaderboard rank by mean RMSSE; prediction
Spearman(baseline rank, log n_series) >= +0.9 across the six levels. Also reported: rank
by median RMSSE and Friedman mean rank. Non-monotone is a composition finding to report,
not a failure — native levels change the class mix and the series count together, and
that coupling is the point (the paper's Section 4: the level and the demand mix are one
dial seen from two sides).

Design: the RELEASED harness unmodified; the E70 conventions exactly (7 reference
methods, baseline snaive_drift, h=6, min_train 25, entity grid 8 origins spacing 3 at
EVERY level, so level is the only thing that varies). The item–store endpoint is PINNED
from the primary E70 ledger (same grid, same roster) rather than re-scored — one number,
one home. The five upper levels are 114 aggregate series in total and are scored fresh
here.
"""

from __future__ import annotations

import json
import sys
import time
from pathlib import Path

import numpy as np
import pandas as pd
from scipy import stats

SCRIPTS = Path(__file__).resolve().parent
sys.path.insert(0, str(SCRIPTS))
from _provenance import OUTPUT_DIR, REPO_ROOT, provenance, write_output  # noqa: E402

HARNESS_DIR = (REPO_ROOT / "tools" / "research_paper"
               / "p6_evaluation_choices_forecast_benchmark" / "reproducibility")
sys.path.insert(0, str(HARNESS_DIR))
import protocol_harness as ph  # noqa: E402

from replicate_inversion_on_m5_public import M5_DATASETS, load_m5_monthly, long_panel  # noqa: E402

HORIZON = 6
MIN_TRAIN = 25
ENT_N, ENT_SP = 8, 3
BASELINE = "snaive_drift"
E70_PRIMARY = "e70_m5_inversion_replication_20260819T053822Z.json"


def baseline_ranks(lb: pd.DataFrame) -> dict:
    """The three ranking conventions for the baseline, from one leaderboard frame."""
    by_mean = list(lb.sort_values("mean_rmsse").method)
    by_median = list(lb.sort_values("median_rmsse").method)
    by_fried = list(lb.sort_values("mean_rank").method)
    return {"rank_mean_rmsse": by_mean.index(BASELINE) + 1,
            "rank_median_rmsse": by_median.index(BASELINE) + 1,
            "rank_friedman": by_fried.index(BASELINE) + 1,
            "beaten_by": int(lb.beats_baseline.fillna(False).sum())}


def main() -> None:
    import argparse
    ap = argparse.ArgumentParser(description=__doc__.splitlines()[0])
    ap.add_argument("--e70-ledger", default=E70_PRIMARY,
                    help="E70 ledger to pin the item-store endpoint from (run the E70 "
                         "replication script first; pass the filename it wrote)")
    args = ap.parse_args()
    e70_ledger = args.e70_ledger

    t0 = time.time()
    prov = provenance(seed=0, config={
        "experiment": "E77 M5 native-hierarchy dose-response",
        "levels": "total(1), state(3), store(10), cat_store(30), dept_store(70), "
                  "item_store(30490, pinned from E70)",
        "horizon": HORIZON, "min_train": MIN_TRAIN,
        "grid": {"n": ENT_N, "spacing": ENT_SP, "note": "the SAME grid at every level"},
        "methods": list(ph.REFERENCE_METHODS), "baseline": BASELINE,
        "item_store_pin": e70_ledger,
        "preregistered_read": ("baseline rank worsens as the level descends; primary = "
                               "rank by mean RMSSE, Spearman vs log(n_series) >= 0.9; "
                               "median-RMSSE and Friedman conventions also reported; "
                               "non-monotone = composition finding, reported"),
    })
    run_id = prov["run_id"]
    print(f"[E77] M5 native-hierarchy dose-response — run {run_id}", flush=True)

    meta, values, month_labels, ids = load_m5_monthly()
    n_series, n_periods = values.shape
    keys = pd.read_csv(M5_DATASETS / "sales_train_evaluation.csv",
                       usecols=["item_id", "dept_id", "cat_id", "store_id", "state_id"])
    keys["id"] = keys["item_id"].astype(str) + "_" + keys["store_id"].astype(str)
    if list(keys["id"]) != list(ids):
        raise AssertionError("hierarchy key order diverged from the E70 loader's ids")

    origins = ph.rolling_origins(n_periods, ENT_N, ENT_SP, HORIZON, MIN_TRAIN)

    def level_values(labels: pd.Series) -> tuple[list[str], np.ndarray]:
        groups = sorted(labels.unique())
        return groups, np.stack([values[(labels == g).to_numpy()].sum(axis=0)
                                 for g in groups])

    level_defs = {
        "total": pd.Series(["TOTAL"] * n_series),
        "state": keys["state_id"],
        "store": keys["store_id"],
        "cat_store": keys["cat_id"] + "_" + keys["store_id"],
        "dept_store": keys["dept_id"] + "_" + keys["store_id"],
    }

    rows, leaderboards = [], {}
    for name, labels in level_defs.items():
        gids, gvals = level_values(labels)
        recs = ph.score_panel(long_panel(gids, gvals), ph.REFERENCE_METHODS,
                              origins, HORIZON, MIN_TRAIN)
        lb = ph.leaderboard(recs, BASELINE, horizon=HORIZON)
        r = {"level": name, "n_series": len(gids), **baseline_ranks(lb)}
        rows.append(r)
        leaderboards[name] = lb[["rank", "method", "n_blocks", "mean_rmsse",
                                 "median_rmsse", "mean_rank", "dm_p_bh",
                                 "beats_baseline"]].to_dict("records")
        print(f"[E77] {name:11s} n={len(gids):6,}  ranks: mean {r['rank_mean_rmsse']} | "
              f"median {r['rank_median_rmsse']} | friedman {r['rank_friedman']} | "
              f"beaten by {r['beaten_by']}", flush=True)

    # --- the item-store endpoint, pinned from the primary E70 ledger --------
    e70 = json.loads((OUTPUT_DIR / e70_ledger).read_text())
    cfg = e70["provenance"]["config"]
    if cfg["entity_grid"] != {"n": ENT_N, "spacing": ENT_SP} or cfg.get("max_series"):
        raise AssertionError("pinned E70 ledger is not the primary full-panel run")
    lb70 = pd.DataFrame(e70["leaderboard_item_store"])
    r = {"level": "item_store", "n_series": int(e70["panel"]["n_series"]),
         **baseline_ranks(lb70)}
    rows.append(r)
    print(f"[E77] item_store  n={r['n_series']:6,}  ranks: mean {r['rank_mean_rmsse']} | "
          f"median {r['rank_median_rmsse']} | friedman {r['rank_friedman']} | "
          f"beaten by {r['beaten_by']} (pinned from E70)", flush=True)

    # --- the pre-registered verdict, computed ------------------------------
    df = pd.DataFrame(rows)
    logn = np.log(df.n_series.to_numpy(float))
    verdict = {}
    for conv in ["rank_mean_rmsse", "rank_median_rmsse", "rank_friedman"]:
        rho, p = stats.spearmanr(logn, df[conv].to_numpy(float))
        verdict[f"spearman_{conv}_vs_log_n"] = round(float(rho), 4)
        verdict[f"p_{conv}"] = round(float(p), 5)
    verdict["primary_pass"] = bool(verdict["spearman_rank_mean_rmsse_vs_log_n"] >= 0.9)
    print(f"\n[E77] VERDICT (computed): primary Spearman "
          f"{verdict['spearman_rank_mean_rmsse_vs_log_n']} "
          f"(pass >= 0.9: {verdict['primary_pass']}) | median-convention "
          f"{verdict['spearman_rank_median_rmsse_vs_log_n']} | friedman-convention "
          f"{verdict['spearman_rank_friedman_vs_log_n']}", flush=True)

    payload = {
        "experiment": "e77_m5_native_hierarchy_dose_response",
        "bluf": ("The aggregation dose-response traced on M5's own hierarchy — no "
                 "constructed groups: baseline rank at total/state/store/cat-store/"
                 "dept-store/item-store on one fixed grid and roster, three ranking "
                 "conventions, monotonicity verdict computed."),
        "provenance": prov,
        "panel": {"n_series": int(n_series), "n_months": int(n_periods),
                  "months": [month_labels[0], month_labels[-1]], "origins": origins},
        "levels": rows,
        "verdict": verdict,
        "leaderboards": leaderboards,
        "timings_sec": {"total": round(time.time() - t0, 1)},
    }
    write_output("e77_m5_native_hierarchy_dose_response", payload, run_id)
    print(f"[E77] done in {(time.time() - t0) / 60:.1f} min", flush=True)


if __name__ == "__main__":
    main()


==> anc/p6_evaluation_protocol/audit/sweep_synthetic_smoothness_dial.py <==
"""E75 (P6) — the fragility dial: can a panel statistic predict, in advance, how much the
unit of analysis will move a leaderboard?

Added 2026-08-20. This probe
tries to upgrade the paper's mechanism from a narrative supported by three observational
panels to a controlled dose–response with a measurable
moderator — and it removes the power confound from the tourism boundary claim.

Pre-registered reads, stated FIRST. The moderator is E69's movement ratio:
median-entity movement / total movement, where movement(x) = median_t |x_t − x_{t−1}| /
mean(x) — the exact statistic the paper's Section 4 reports (production: 0.316 / 0.071 =
4.5x). The outcome axes are the baseline's rank strength (entity rank − aggregate rank,
scaled by k−1) and its significance share (challengers significantly beating it per
entity, / (k−1)). The synthetic sweep holds n_entities, n_periods, the grid, and the
roster FIXED and dials only entity spikiness, so any curve is the moderator's, not
sample-size's.

    P1 (primary):  Spearman(significance share, movement ratio) >= +0.8 across cells —
                   the axis that separated tourism (1/6) from M5 (6/6) in E72.
    P2:            rank strength is monotone in the ratio but saturates early — full
                   rank inversion at modest ratios (the tourism observation: rank
                   inverts fully even where significance attenuates).
    P3 (regions):  the E70 inversion predicate mostly fails in the lowest-ratio tertile
                   of cells and mostly passes in the highest.
    P4a (overlay, raw): the three real panels — production (scored roster, E69's
                   mechanics), M5 and tourism (computed here with the same code) — sit
                   in synthetic regions whose verdicts match their observed ones
                   (YES / YES / rank-inverts-but-significance-attenuates). Qualitative
                   only: real panels differ in n, so they are consistency checks, not
                   points on the fixed-n curve.
    P4b (overlay, seasonally adjusted): the same overlay on the ADJUSTED statistic
                   (below). Added BEFORE the full sweep, after the smoke canary's
                   real-panel numbers (deterministic facts, not sweep outcomes) showed
                   tourism's raw ratio (3.4x) landing near production's (4.5x) despite
                   opposite significance outcomes: raw movement counts predictable
                   seasonal swing as spikiness. The adjusted statistic replaces the
                   first difference with the seasonal difference — movement the
                   seasonal reference cannot explain — and should separate tourism
                   (strongly seasonal entities) from production and M5. Both moderators
                   are reported wherever either is; no cherry-picking.
    P5 (power control): M5 subsampled to tourism's size (304 series, 3 seeds) still
                   shows a majority of challengers significant per entity — proving
                   tourism's attenuation is the mechanism, not small-sample power.

If the curve is flat or non-monotone, the fragility-statistic claim DIES: the paper keeps
its three-panel narrative, this ledger records the boundary, and nothing is buried.

ROUND 2 (E75b), revised after Round 1 FAILED — ledger
e75_synthetic_smoothness_dial_20260819T191308Z.json, verdict P1/P2/P3/P4a/P4b all False,
P5 True. Round 1's cells showed why, and the failure is mechanistically informative: the
dial-to-ratio mapping is an inverted-U. Past λ≈1 the heavy-tailed entity draws stop
cancelling, the TOTAL itself turns spiky, challengers begin to beat the baseline at the
aggregate (agg_beaten_by > 0), and the contrast dissolves — the inversion lives in a
REGIME (spiky entities AND a smooth total), which no single scalar ratio can index
because a ratio conflates the two sides. The seasadj RATIO also inverted the tourism
prediction (8.55x, highest of the three) because tourism's ultra-predictable total
deflates the denominator. Round 2 therefore records the two COMPONENTS separately —
entity-side and total-side unexplained movement (the seasadj movement statistic, median
entity and total respectively) — and pre-registers, before the run:

    R1 (dial validity): median entity seasadj movement rises monotonically with λ —
        Spearman >= +0.9.
    R2 (regime corner): split cells at the median total-side and entity-side values;
        the low-total/high-entity quadrant has the highest mean sig_share AND the
        highest inverted share of the four quadrants.
    R3 (aggregate-side driver): agg_beaten_by rises with total-side movement —
        Spearman > 0.
    R4 (real panels): all three real totals sit on the low-total side (below the
        synthetic median), and tourism's entity-side movement is lower than both
        production's and M5's — the entity side is the attenuation axis. Predicted
        blind, from the mechanism: tourism entities are seasonal-smooth, so the
        seasonal reference explains most of their movement.

Round 1's P-series verdicts are recomputed and carried in every Round 2 ledger for
continuity; both rounds' ledgers persist. If R2/R4 fail too, the fragility idea is dead
in 2-D as well and the paper's synthetic subsection reports the regime narrative only as
far as the evidence carries it.

Design. The RELEASED harness end-to-end. `synthetic_panel(spike=λ)` is the harness's own
generator with its new smoothness dial (λ=1 reproduces the published demo's panel
draw-for-draw; λ→0 smooth entities; λ>1 spikier). Grid per cell: aggregate 20 origins
spacing 1 on the TOTAL; entity 8 origins spacing 3; h=6; min_train 25; the 7 reference
methods; baseline snaive_drift — the E70/E72 conventions exactly. Cells fan out over
joblib/loky (E75_WORKERS overrides; default leaves room for a concurrent job).

PROPRIETARY INPUT — the real-panel overlay reads the production parquet (E69's roster
mechanics, pinned E59/E69 ledgers) and cross-checks its raw ratio against E69's pinned
value, failing loud on drift. Every production-derived output is a scale-free ratio.
"""

from __future__ import annotations

import json
import os
import sys
import time
from pathlib import Path

import numpy as np
import pandas as pd
from scipy import stats

SCRIPTS = Path(__file__).resolve().parent
sys.path.insert(0, str(SCRIPTS))
from _provenance import OUTPUT_DIR, REPO_ROOT, provenance, write_output  # noqa: E402

HARNESS_DIR = (REPO_ROOT / "tools" / "research_paper"
               / "p6_evaluation_choices_forecast_benchmark" / "reproducibility")
sys.path.insert(0, str(HARNESS_DIR))
import protocol_harness as ph  # noqa: E402

HORIZON = 6
MIN_TRAIN = 25
AGG_N, AGG_SP = 20, 1
ENT_N, ENT_SP = 8, 3
BASELINE = "snaive_drift"
N_ENTITIES = int(os.environ.get("E75_ENTITIES", 300))
LAMBDAS = [float(x) for x in os.environ.get(
    "E75_LAMBDAS", "0.05,0.1,0.2,0.35,0.5,0.75,1.0,1.5,2.0").split(",")]
SEEDS = list(range(int(os.environ.get("E75_SEEDS", 5))))
E69_LEDGER = "e69_aggregation_cancellation_20260818T150246Z.json"   # pinned (production 4.5x)
SUBSAMPLE_N, SUBSAMPLE_SEEDS = 304, [0, 1, 2]                        # tourism's size


def movement(x: np.ndarray) -> float:
    """E69's statistic verbatim: typical MoM change as a share of the series' mean."""
    return float(np.median(np.abs(np.diff(x))) / np.mean(x))


def movement_seasadj(x: np.ndarray, m: int = 12) -> float:
    """Seasonally adjusted movement: typical |x_t - x_{t-m}| as a share of the mean —
    the movement the m-step seasonal reference cannot explain (the MASE denominator's
    quantity, medianized). Predictable seasonal swing cancels out of this by design."""
    return float(np.median(np.abs(x[m:] - x[:-m])) / np.mean(x))


def panel_stats(values: np.ndarray, total: np.ndarray | None = None) -> dict:
    """Both movement statistics, entity-side (medians over trading life) and total-side,
    plus their ratios. ``total`` defaults to the sum of ``values`` but can be supplied
    (production's aggregate arm is all panel buyers, its entity arm the scored roster)."""
    if total is None:
        total = values.sum(axis=0)
    ent_raw, ent_adj = [], []
    for s in values:
        nz = np.nonzero(s)[0]
        if not len(nz):
            continue
        life = s[nz[0]:]
        if np.mean(life) <= 0:
            continue
        if len(life) >= 3:
            ent_raw.append(movement(life))
        if len(life) >= 15:
            ent_adj.append(movement_seasadj(life))
    out = {"total_raw": movement(total), "entity_raw": float(np.median(ent_raw)),
           "total_adj": movement_seasadj(total), "entity_adj": float(np.median(ent_adj))}
    out["ratio_raw"] = out["entity_raw"] / out["total_raw"]
    out["ratio_adj"] = out["entity_adj"] / out["total_adj"]
    return out


def rank_and_beat(lb: pd.DataFrame) -> tuple[int, int]:
    return (int(lb.loc[lb.method == BASELINE, "rank"].iloc[0]),
            int(lb.beats_baseline.fillna(False).sum()))


def score_unit(panel: pd.DataFrame, origins: list[int]) -> pd.DataFrame:
    recs = ph.score_panel(panel, ph.REFERENCE_METHODS, origins, HORIZON, MIN_TRAIN)
    return ph.leaderboard(recs, BASELINE, horizon=HORIZON)


def run_cell(lam: float, seed: int) -> dict:
    panel = ph.synthetic_panel(n_entities=N_ENTITIES, seed=seed, spike=lam)
    n_periods = int(panel.period.max()) + 1
    wide = panel.pivot_table(index="period", columns="entity", values="value").sort_index()
    values = wide.to_numpy(float).T
    ps = panel_stats(values)
    ratio, ratio_adj = ps["ratio_raw"], ps["ratio_adj"]

    agg_origins = ph.rolling_origins(n_periods, AGG_N, AGG_SP, HORIZON, MIN_TRAIN)
    ent_origins = ph.rolling_origins(n_periods, ENT_N, ENT_SP, HORIZON, MIN_TRAIN)
    total = (panel.groupby("period", as_index=False).value.sum().assign(entity="TOTAL"))
    a_rank, a_beat = rank_and_beat(score_unit(total, agg_origins))
    e_rank, e_beat = rank_and_beat(score_unit(panel, ent_origins))
    k = len(ph.REFERENCE_METHODS)
    return {"lambda": lam, "seed": seed, "movement_ratio": round(ratio, 3),
            "movement_ratio_seasadj": round(ratio_adj, 3),
            "total_adj": round(ps["total_adj"], 4), "entity_adj": round(ps["entity_adj"], 4),
            "total_raw": round(ps["total_raw"], 4), "entity_raw": round(ps["entity_raw"], 4),
            "agg_rank": a_rank, "agg_beaten_by": a_beat,
            "ent_rank": e_rank, "ent_beaten_by": e_beat, "k": k,
            "rank_strength": round((e_rank - a_rank) / (k - 1), 4),
            "sig_share": round(e_beat / (k - 1), 4),
            "inverted": bool((a_rank <= 2 and a_beat == 0)
                             and (e_rank >= k - 1 and e_beat >= 3))}


def m5_subsample_control(values: np.ndarray, ids: list[str]) -> list[dict]:
    """M5 thinned to tourism's series count: does per-entity significance survive?"""
    n_periods = values.shape[1]
    ent_origins = ph.rolling_origins(n_periods, ENT_N, ENT_SP, HORIZON, MIN_TRAIN)
    out = []
    for seed in SUBSAMPLE_SEEDS:
        rng = np.random.default_rng(seed)
        pick = rng.choice(len(values), size=SUBSAMPLE_N, replace=False)
        sub = pd.DataFrame({
            "entity": np.repeat([ids[i] for i in pick], n_periods),
            "period": np.tile(np.arange(n_periods), SUBSAMPLE_N),
            "value": values[pick].ravel(),
        })
        e_rank, e_beat = rank_and_beat(score_unit(sub, ent_origins))
        out.append({"seed": seed, "n_series": SUBSAMPLE_N,
                    "ent_rank": e_rank, "ent_beaten_by": e_beat})
    return out


def main() -> None:
    import argparse
    ap = argparse.ArgumentParser(description=__doc__.splitlines()[0])
    ap.add_argument("--with-production", action="store_true",
                    help="include the proprietary production panel in the real-panel "
                         "overlay (requires the in-repo parquet and pinned ledgers; "
                         "the public sweep, M5, tourism and the power control run "
                         "without it)")
    args = ap.parse_args()

    t0 = time.time()
    k = len(ph.REFERENCE_METHODS)
    prov = provenance(seed=0, config={
        "with_production": args.with_production,
        "experiment": "E75 synthetic smoothness dial (fragility statistic)",
        "generator": "released synthetic_panel with the spike dial; spike=1 is the "
                     "published demo panel draw-for-draw",
        "n_entities": N_ENTITIES, "lambdas": LAMBDAS, "seeds": SEEDS,
        "horizon": HORIZON, "min_train": MIN_TRAIN,
        "aggregate_grid": {"n": AGG_N, "spacing": AGG_SP},
        "entity_grid": {"n": ENT_N, "spacing": ENT_SP},
        "methods": list(ph.REFERENCE_METHODS), "baseline": BASELINE,
        "moderator": "E69 movement ratio: median entity median|dx|/mean over trading "
                     "life, / total median|dx|/mean",
        "moderator_seasadj": "same construction on the 12-step seasonal difference "
                             "median|x_t - x_{t-12}|/mean — movement the seasonal "
                             "reference cannot explain; added pre-full-run (see "
                             "docstring P4b), both reported everywhere",
        "production_ratio_source": E69_LEDGER,
        "m5_power_control": {"n_series": SUBSAMPLE_N, "seeds": SUBSAMPLE_SEEDS},
        "preregistered_read": ("ROUND 1 (FAILED, ledger ...191308Z): P1 Spearman("
                               "sig_share, ratio) >= 0.8; P2 rank_strength saturates "
                               "early; P3 tertile regions; P4a/P4b overlays; P5 M5@304 "
                               "power control (passed). ROUND 2 (this run, components "
                               "not ratios — see docstring): R1 entity_adj monotone in "
                               "lambda (rho >= 0.9); R2 low-total/high-entity quadrant "
                               "has max sig_share AND max inverted share; R3 "
                               "agg_beaten_by rises with total_adj; R4 real totals all "
                               "low-side and tourism entity_adj below production and "
                               "M5. Failures reported, never buried"),
        "round1_ledger": "e75_synthetic_smoothness_dial_20260819T191308Z.json",
    })
    run_id = prov["run_id"]
    print(f"[E75] fragility dial: {len(LAMBDAS)} lambdas x {len(SEEDS)} seeds x "
          f"{N_ENTITIES} entities — run {run_id}", flush=True)

    from joblib import Parallel, delayed
    workers = int(os.environ.get("E75_WORKERS", 0)) or max(1, min((os.cpu_count() or 4) - 2, 8))
    cells = Parallel(n_jobs=workers, backend="loky")(
        delayed(run_cell)(lam, seed) for lam in LAMBDAS for seed in SEEDS)
    df = pd.DataFrame(cells).sort_values(["lambda", "seed"]).reset_index(drop=True)
    print(df.to_string(index=False), flush=True)

    # --- the pre-registered reads, computed --------------------------------
    rho_sig, p_sig = stats.spearmanr(df.movement_ratio, df.sig_share)
    rho_rank, p_rank = stats.spearmanr(df.movement_ratio, df.rank_strength)
    p1 = bool(rho_sig >= 0.8)
    tert = df.movement_ratio.rank(pct=True)
    low, high = df[tert <= 1 / 3], df[tert > 2 / 3]
    p3 = bool(low.inverted.mean() < 0.5 <= high.inverted.mean())
    # P2: saturation = full rank inversion (strength >= (k-2)/(k-1)) reached below the
    # median ratio while sig_share is still climbing above it.
    sat = df[df.rank_strength >= (k - 2) / (k - 1)]
    p2 = bool(len(sat) and sat.movement_ratio.min() < df.movement_ratio.median()
              and df[df.movement_ratio > df.movement_ratio.median()].sig_share.mean()
              > sat[sat.movement_ratio < df.movement_ratio.median()].sig_share.mean())

    # --- real panels: both statistics, one code path -----------------------
    # Production: E69's roster mechanics verbatim (scored buyers from the pinned E59
    # records, panel vintage from the E69 ledger). PROPRIETARY input; every output here
    # is a scale-free ratio. Guarded by --with-production so the released copy of this
    # script runs end-to-end on public data alone; skipping is LOUD, never silent.
    prod, pinned_ratio = None, None
    if args.with_production:
        e69 = json.loads((OUTPUT_DIR / E69_LEDGER).read_text())
        pinned_ratio = float(e69["movement"]["median_scored_buyer"] / e69["movement"]["total"])
        e59 = json.loads((OUTPUT_DIR / e69["provenance"]["config"]["source_ledger"]).read_text())
        panel = pd.read_parquet(REPO_ROOT / "input" / "gtv"
                                / e69["provenance"]["config"]["panel_vintage"])
        recs = pd.read_parquet(OUTPUT_DIR / e59["records_parquet"])
        months = pd.period_range(panel["gtv_month"].min(), panel["gtv_month"].max(), freq="M")
        wide_prod = (panel.assign(m=pd.PeriodIndex(panel["gtv_month"], freq="M"))
                     .pivot_table(index="m", columns="buyer_id", values="total_gtv",
                                  aggfunc="sum", fill_value=0.0)
                     .reindex(months, fill_value=0.0))
        scored_cols = [b for b in recs["bid"].unique() if b in wide_prod.columns]
        prod_values = wide_prod[scored_cols].to_numpy(float).T
        # The total is ALL panel buyers (the aggregate arm's series), exactly as in E69.
        prod_total = wide_prod.sum(axis=1).to_numpy(float)
        prod = panel_stats(prod_values, total=prod_total)
        if abs(prod["ratio_raw"] - pinned_ratio) > 0.15 * pinned_ratio:
            raise AssertionError(f"raw production ratio {prod['ratio_raw']:.2f} drifted from "
                                 f"E69's pinned {pinned_ratio:.2f} — roster mechanics diverged")
    else:
        print("[E75] NOTE: --with-production not set — the production overlay is "
              "SKIPPED (needs the proprietary panel); production-dependent verdicts "
              "are recorded as null, not evaluated", flush=True)

    from replicate_inversion_on_m5_public import load_m5_monthly  # noqa: E402  (heavy)
    _, m5_values, _, m5_ids = load_m5_monthly()
    m5 = panel_stats(m5_values)

    from replicate_inversion_on_tourism_public import load_tourism  # noqa: E402
    _, tour_values = load_tourism()
    tour = panel_stats(tour_values)

    def real_entry(ps_: dict, observed: str) -> dict:
        return {"ratio": round(ps_["ratio_raw"], 2),
                "ratio_seasadj": round(ps_["ratio_adj"], 2),
                "total_adj": round(ps_["total_adj"], 4),
                "entity_adj": round(ps_["entity_adj"], 4),
                "total_raw": round(ps_["total_raw"], 4),
                "entity_raw": round(ps_["entity_raw"], 4), "observed": observed}

    real = {"m5": real_entry(m5, "inversion YES, 6/6 significant (E70)"),
            "tourism": real_entry(tour, "rank inverts 1st->last, 1/6 significant (E72)")}
    if prod is not None:
        real["production"] = real_entry(prod, "inversion YES, 21/24 significant (paper §4)")

    def overlay_on(col: str, key: str) -> dict:
        out = {}
        for name, info in real.items():
            near = df.iloc[(np.log(df[col]) - np.log(info[key])).abs().argsort()[:5]]
            out[name] = {key: info[key], "observed": info["observed"],
                         "nearest_cells_inverted_share": round(float(near.inverted.mean()), 2),
                         "nearest_cells_mean_sig_share": round(float(near.sig_share.mean()), 2),
                         "nearest_cells_mean_rank_strength":
                             round(float(near.rank_strength.mean()), 2)}
        return out

    def overlay_pass(ov: dict) -> bool | None:
        if "production" not in ov:
            return None                      # not evaluable without the proprietary panel
        return bool(ov["m5"]["nearest_cells_inverted_share"] >= 0.5
                    and ov["production"]["nearest_cells_inverted_share"] >= 0.5
                    and ov["tourism"]["nearest_cells_mean_sig_share"]
                    < ov["m5"]["nearest_cells_mean_sig_share"])

    overlay_raw = overlay_on("movement_ratio", "ratio")
    overlay_adj = overlay_on("movement_ratio_seasadj", "ratio_seasadj")
    p4a, p4b = overlay_pass(overlay_raw), overlay_pass(overlay_adj)

    for label, key in (("raw", "ratio"), ("seasadj", "ratio_seasadj")):
        parts = " | ".join(f"{n} {real[n][key]:.2f}x" for n in real)
        print(f"[E75] real panels {label}: {parts}", flush=True)

    # --- P5: the M5 power control at tourism's n ---------------------------
    sub = m5_subsample_control(m5_values, m5_ids)
    p5 = bool(all(s["ent_beaten_by"] >= (k - 1) / 2 for s in sub))
    print(f"[E75] M5@{SUBSAMPLE_N} power control: "
          f"{[(s['seed'], s['ent_rank'], s['ent_beaten_by']) for s in sub]}", flush=True)

    rho_adj, p_adj = stats.spearmanr(df.movement_ratio_seasadj, df.sig_share)

    # --- Round 2: the regime map on the component statistics ---------------
    rho_r1, p_r1 = stats.spearmanr(df["lambda"], df.entity_adj)
    r1 = bool(rho_r1 >= 0.9)
    med_t, med_e = float(df.total_adj.median()), float(df.entity_adj.median())
    df["quadrant"] = np.where(
        (df.total_adj < med_t) & (df.entity_adj >= med_e), "corner_lowT_highE",
        np.where(df.total_adj < med_t, "lowT_lowE",
                 np.where(df.entity_adj >= med_e, "highT_highE", "highT_lowE")))
    quad = (df.groupby("quadrant")
            .agg(n=("inverted", "size"), inverted_share=("inverted", "mean"),
                 mean_sig_share=("sig_share", "mean"),
                 mean_rank_strength=("rank_strength", "mean"))
            .round(3).to_dict("index"))
    corner = quad.get("corner_lowT_highE", {})
    r2 = bool(corner
              and corner["mean_sig_share"] == max(q["mean_sig_share"] for q in quad.values())
              and corner["inverted_share"] == max(q["inverted_share"] for q in quad.values()))
    rho_r3, p_r3 = stats.spearmanr(df.agg_beaten_by, df.total_adj)
    r3 = bool(rho_r3 > 0)
    r4 = None if "production" not in real else bool(
        all(real[p]["total_adj"] < med_t for p in real)
        and real["tourism"]["entity_adj"] < real["production"]["entity_adj"]
        and real["tourism"]["entity_adj"] < real["m5"]["entity_adj"])

    verdict = {"P1_sig_share_monotone": p1, "P2_rank_saturates_early": p2,
               "P3_tertile_regions": p3, "P4a_overlay_raw": p4a,
               "P4b_overlay_seasadj": p4b, "P5_power_control": p5,
               "spearman_sig_share_vs_ratio": round(float(rho_sig), 4),
               "spearman_sig_share_vs_ratio_seasadj": round(float(rho_adj), 4),
               "spearman_rank_strength_vs_ratio": round(float(rho_rank), 4),
               "p_sig": round(float(p_sig), 6), "p_sig_seasadj": round(float(p_adj), 6),
               "p_rank": round(float(p_rank), 6),
               "R1_dial_validity": r1, "R2_regime_corner": r2,
               "R3_aggregate_side_driver": r3, "R4_real_panels_regime": r4,
               "spearman_entity_adj_vs_lambda": round(float(rho_r1), 4),
               "spearman_agg_beaten_vs_total_adj": round(float(rho_r3), 4),
               "p_r1": round(float(p_r1), 6), "p_r3": round(float(p_r3), 6),
               "quadrant_split": {"median_total_adj": round(med_t, 4),
                                  "median_entity_adj": round(med_e, 4)}}
    verdict["round1_all_pass"] = (None if p4a is None else
                                  bool(p1 and p2 and p3 and (p4a or p4b) and p5))
    verdict["round2_all_pass"] = (None if r4 is None else
                                  bool(r1 and r2 and r3 and r4 and p5))
    print(f"\n[E75] Round-1 verdicts: P1 {p1} (rho={rho_sig:.3f}, seasadj "
          f"{rho_adj:.3f}) | P2 {p2} | P3 {p3} | P4a {p4a} | P4b {p4b} | P5 {p5}",
          flush=True)
    print(f"[E75] Round-2 verdicts: R1 {r1} (rho={rho_r1:.3f}) | R2 {r2} | "
          f"R3 {r3} (rho={rho_r3:.3f}) | R4 {r4} | ROUND-2 ALL: "
          f"{verdict['round2_all_pass']}", flush=True)
    print(f"[E75] quadrants: {quad}", flush=True)

    payload = {
        "experiment": "e75_synthetic_smoothness_dial",
        "bluf": ("Controlled dose-response for the unit-of-analysis effect: the released "
                 "generator's spike dial sweeps entity smoothness at fixed n, grid and "
                 "roster; the E69 movement ratio is the moderator; outcomes are the "
                 "baseline's rank strength and significance share. Plus the same "
                 "statistic on all three real panels and an M5-at-304-series power "
                 "control for the tourism boundary."),
        "provenance": prov,
        "cells": df.to_dict("records"),
        "verdict": verdict,
        "quadrants": quad,
        "real_panels": real,
        "production_raw_ratio_pinned_e69": (None if pinned_ratio is None
                                            else round(pinned_ratio, 2)),
        "overlay_raw": overlay_raw,
        "overlay_seasadj": overlay_adj,
        "m5_subsample_control": sub,
        "timings_sec": {"total": round(time.time() - t0, 1)},
        "workers": workers,
    }
    write_output("e75_synthetic_smoothness_dial", payload, run_id)
    print(f"[E75] done in {(time.time() - t0) / 60:.1f} min", flush=True)


if __name__ == "__main__":
    main()


==> anc/p6_evaluation_protocol/metrics.py <==
"""Shared forecast-accuracy metrics for the P1 experiment scripts — one SSOT.

These metrics are load-bearing for the manuscript's reported numbers, so the
implementations here are the *exact* formulas that were previously copy-pasted
inline across the experiment scripts; consolidating them removes the drift risk
of N hand-maintained copies. Co-located with the scripts (same pattern as
``_provenance.py``) so the released reproducibility bundle stays self-contained.

Two deliberate variants are preserved rather than collapsed, because they are
different estimators used in different data regimes — merging them would change
reported numbers:

* ``mape`` masks zero actuals. On the aggregate (full-marketplace total, always
  positive) the mask is a no-op, so this is numerically identical to the older
  unmasked aggregate form; on the sparse per-series public panels (M5, Tourism,
  Olist, UCI) the mask is required to avoid divide-by-zero. One masked form is a
  safe superset of both.
* RMSSE has two denominators: ``rmsse_seasonal`` (seasonal m=12 naive, used at
  the aggregate, matching ``mase_seasonal`` and production ``forecaster._rmsse``)
  and ``rmsse_onestep`` (in-sample one-step naive, the M5 standard, used on the
  short intermittent per-series panels where m=12 is not estimable).
"""
from __future__ import annotations

import numpy as np

SEASON = 12  # monthly seasonal period


def mape(actual, pred) -> float:
    """Mean Absolute Percentage Error (%), masking zero actuals (Hyndman 2006).

    Truncates to the shorter of the two series and drops months where the actual
    is zero (undefined percentage). On strictly-positive series (e.g. the
    aggregate total) the mask removes nothing.
    """
    a, p = np.asarray(actual, float), np.asarray(pred, float)
    n = min(len(a), len(p))
    m = a[:n] != 0
    return float(np.mean(np.abs((a[:n][m] - p[:n][m]) / a[:n][m])) * 100)


def wape(actual, pred) -> float:
    """Weighted ($-pooled) Absolute Percentage Error (%): sum|e| / sum|actual|."""
    a, p = np.asarray(actual, float), np.asarray(pred, float)
    n = min(len(a), len(p))
    return float(np.sum(np.abs(a[:n] - p[:n])) / np.sum(np.abs(a[:n])) * 100)


def mase_seasonal(actual, pred, train, m: int = SEASON) -> float:
    """Mean Absolute Scaled Error, seasonal-naive in-sample denominator (Hyndman-Koehler 2006).

    Denominator is the mean absolute seasonal (lag-m) difference of the training
    series; falls back to the one-step difference when the train series is too
    short for a seasonal lag. Returns NaN if the denominator is non-positive.
    """
    a, p, tr = (np.asarray(x, float) for x in (actual, pred, train))
    n = min(len(a), len(p)); a, p = a[:n], p[:n]
    d = np.mean(np.abs(tr[m:] - tr[:-m])) if len(tr) > m else np.mean(np.abs(np.diff(tr)))
    return float(np.mean(np.abs(a - p)) / d) if d > 0 else float("nan")


def rmsse_seasonal(actual, pred, train, m: int = SEASON) -> float:
    """Root Mean Squared Scaled Error with a seasonal (lag-m) naive denominator.

    Aggregate-level variant: matches ``mase_seasonal`` and production
    ``forecaster._rmsse``. Falls back to the one-step squared difference when the
    train series is too short for a seasonal lag.
    """
    a, p, tr = (np.asarray(x, float) for x in (actual, pred, train))
    n = min(len(a), len(p)); a, p = a[:n], p[:n]
    d = np.mean((tr[m:] - tr[:-m]) ** 2) if len(tr) > m else np.mean(np.diff(tr) ** 2)
    return float(np.sqrt(np.mean((a - p) ** 2) / d)) if d > 0 else float("nan")


def rmsse_onestep(actual, pred, train) -> float:
    """Root Mean Squared Scaled Error with the in-sample one-step naive denominator (M5 standard).

    Used on the short, intermittent per-series public panels (M5, Tourism), where
    a seasonal m=12 denominator is not estimable.
    """
    a, p, tr = (np.asarray(x, float) for x in (actual, pred, train))
    n = min(len(a), len(p)); a, p = a[:n], p[:n]
    d = np.mean(np.diff(tr) ** 2)
    return float(np.sqrt(np.mean((a - p) ** 2) / d)) if d > 0 else float("nan")


def dm_hln(diff, h: int) -> tuple[float, float, int]:
    """Diebold-Mariano with the Harvey-Leybourne-Newbold small-sample correction.

    ``diff`` is the per-step loss differential ``L(baseline) - L(challenger)``, so a
    positive mean favours the challenger. Long-run variance uses a Bartlett-kernel
    Newey-West estimator at bandwidth ``h-1``, which keeps it non-negative by
    construction. Returns ``(HLN-corrected statistic, one-sided p for "challenger
    better", n)``.

    Ported verbatim from ``test_collapse_fix_significance_dm.py`` (E19) when a second
    caller appeared (E58). That script keeps its own copy deliberately: it ships inside
    P1's certified replication capsule, whose packaged bytes must stay identical to the
    shipped zip, so it cannot be refactored to import this one. Any
    change here must be mirrored there through a capsule rebuild, never silently.
    """
    from scipy.stats import t as t_dist

    d = np.asarray(diff, float)
    d = d[np.isfinite(d)]
    n = len(d)
    if n < 3:
        return float("nan"), float("nan"), n
    dbar = d.mean()
    dc = d - dbar
    gamma0 = float(np.mean(dc * dc))
    lrv = gamma0
    for k in range(1, max(h, 1)):
        if k >= n:
            break
        w = 1.0 - k / h
        gk = float(np.mean(dc[k:] * dc[:n - k]))
        lrv += 2.0 * w * gk
    if lrv <= 0:
        lrv = gamma0 if gamma0 > 0 else 1e-12
    dm = dbar / np.sqrt(lrv / n)
    hln = np.sqrt(max((n + 1 - 2 * h + h * (h - 1) / n) / n, 1e-9))
    dmc = float(dm * hln)
    return dmc, float(1.0 - t_dist.cdf(dmc, n - 1)), n


def benjamini_hochberg(pvals, alpha: float = 0.05):
    """Step-up Benjamini-Hochberg FDR control. Returns (adjusted_p, reject) in the
    ORIGINAL order of ``pvals``.

    Needed wherever one experiment runs many hypothesis tests at once: E61 tests every
    roster method against the production baseline within every demand-class stratum
    (~120 Diebold-Mariano tests), where an uncorrected alpha=0.05 would be expected to
    manufacture several "significant" results from noise alone.

    BH adjusted p(k) = min over j>=k of (m/j)*p(j), with monotonicity enforced by a
    right-to-left cumulative minimum.

    Ported verbatim from ``apply_bh_fdr_to_wilcoxon_table.py`` (E3) when a second caller
    appeared (E61). That script keeps its own copy deliberately: it ships inside P1's
    certified replication capsule, whose packaged bytes must stay identical to the shipped
    zip, so it cannot be refactored to import this one. Any change here
    must be mirrored there through a capsule rebuild, never silently -- the same standing
    arrangement as ``dm_hln`` and E19.
    """
    p = np.asarray(pvals, float)
    m = p.size
    if m == 0:
        return np.array([]), np.array([], dtype=bool)
    order = np.argsort(p)
    ranked = p[order]
    ranks = np.arange(1, m + 1)
    adj_sorted = np.minimum.accumulate((ranked * m / ranks)[::-1])[::-1]
    adj_sorted = np.clip(adj_sorted, 0, 1)
    adj = np.empty(m)
    adj[order] = adj_sorted
    return adj, adj <= alpha


==> anc/p6_evaluation_protocol/protocol_harness.py <==
"""P6's evaluation protocol as runnable, panel-agnostic reference code.

The paper's claim is about *evaluation design*, not about our methods or our data,
so the releasable artifact is the evaluation layer: the rolling-origin grid, the
scale-free scoring, the significance machinery, the interval calibration, and the
selection-rule replay against a floor and a ceiling. All of that is here, and none
of it depends on the proprietary panel or on the production forecasting package.

What this file is NOT: a re-implementation of the 24 benchmarked methods. Those are
third-party libraries plus one proprietary baseline, and re-coding them is precisely
the benchmark error the paper warns about (Section 3). Bring your own forecasters:
any callable ``f(train: np.ndarray, horizon: int) -> np.ndarray`` plugs in.

Run the built-in demonstration on a synthetic panel that needs no data at all:

    python protocol_harness.py --demo

The demo generates a marketplace-shaped panel (many spiky entities summing to a
smooth total), scores the same methods at both units of analysis, and prints the
inversion the paper reports. It is a mechanism demonstration on synthetic data, not
a replication of our numbers -- our panel cannot be released. The number it
reproduces is the *direction and rough size* of the effect, which is the part that
transfers.

Dependencies: numpy, pandas, scipy. Nothing else.
"""
from __future__ import annotations

import argparse
import sys
from pathlib import Path

import numpy as np
import pandas as pd
from scipy import stats

# The metrics are single-homed. Inside the released package they sit beside this
# file as `metrics.py`; inside the research repo they are `experiments/scripts/
# _metrics.py`, the same bytes, copied in at package-build time. Try the packaged
# name first, fall back to the repo path, fail loud if neither resolves -- never
# silently define a second implementation, which is how scaled metrics drift.
sys.path.insert(0, str(Path(__file__).resolve().parent))
try:
    from metrics import (SEASON, benjamini_hochberg, dm_hln, mase_seasonal,  # noqa: F401
                         rmsse_seasonal)
except ModuleNotFoundError:  # in-repo run
    _repo_scripts = Path(__file__).resolve().parents[2] / "experiments" / "scripts"
    if not (_repo_scripts / "_metrics.py").exists():
        raise
    sys.path.insert(0, str(_repo_scripts))
    from _metrics import (SEASON, benjamini_hochberg, dm_hln,  # noqa: F401
                          mase_seasonal, rmsse_seasonal)


# --------------------------------------------------------------------------
# Interval scoring. These mirror the production formulas the paper reports, and
# they are the standard ones: the Gneiting-Raftery interval score scaled by the
# same seasonal-naive MAE that MASE uses, so interval quality is comparable
# across series of wildly different size.
# --------------------------------------------------------------------------
def seasonal_naive_mae(train: np.ndarray, m: int = SEASON) -> float:
    """In-sample MAE of the m-step seasonal naive -- the MASE/MSIS denominator."""
    t = np.asarray(train, float)
    if len(t) <= m:
        return float("nan")
    return float(np.mean(np.abs(t[m:] - t[:-m])))


def coverage(actual: np.ndarray, lower: np.ndarray, upper: np.ndarray) -> float:
    """Fraction of actuals inside the band. Read with MSIS, never alone: coverage
    on its own is trivially gamed by widening the band."""
    a = np.asarray(actual, float)
    return float(np.mean((a >= np.asarray(lower, float)) & (a <= np.asarray(upper, float))))


def msis(actual: np.ndarray, lower: np.ndarray, upper: np.ndarray,
         denom: float, alpha: float) -> float:
    """Mean Scaled Interval Score for a (1-alpha) band. Lower is better. Proper:
    a narrow band is rewarded, a miss is penalised at 2/alpha times the shortfall,
    so it cannot be gamed the way coverage can."""
    if not np.isfinite(denom) or denom <= 0:
        return float("inf")
    a = np.asarray(actual, float)
    lo, hi = np.asarray(lower, float), np.asarray(upper, float)
    score = np.mean((hi - lo) + (2.0 / alpha) * ((lo - a) * (a < lo) + (a - hi) * (a > hi)))
    return float(score / denom)


def conformal_band(forecast: np.ndarray, q: float) -> tuple[np.ndarray, np.ndarray]:
    """Relative split-conformal band at half-width ``q``: a multiplicative band,
    floored at zero because the quantity forecast here is non-negative."""
    f = np.asarray(forecast, float)
    return np.maximum(f * (1.0 - q), 0.0), f * (1.0 + q)


def calibrate_relative_width(rel_errors: np.ndarray, alpha: float) -> float:
    """Split-conformal half-width: the (1-alpha) empirical quantile of absolute
    relative residuals observed on strictly earlier origins.

    The word *earlier* is the whole point. Calibrating on the window being scored
    is the commonest way an interval study reports coverage it would not get in
    production, and it is invisible in the output.
    """
    e = np.asarray(rel_errors, float)
    e = e[np.isfinite(e)]
    if len(e) == 0:
        return float("nan")
    return float(np.quantile(np.abs(e), 1.0 - alpha))


# --------------------------------------------------------------------------
# Demand classification (Syntetos-Boylan-Croston). Recomputed per origin from the
# training window only -- classifying on the full series leaks the future into the
# grouping, which quietly flatters whichever method suits the leaked class.
# --------------------------------------------------------------------------
ADI_CUT, CV2_CUT = 1.32, 0.49


def classify_demand(train: np.ndarray) -> str:
    """SBC class from the training window: Smooth / Erratic / Intermittent / Lumpy."""
    t = np.asarray(train, float)
    nz = t[t > 0]
    if len(nz) < 2:
        return "Intermittent"
    adi = len(t) / len(nz)
    cv2 = float(np.var(nz) / (np.mean(nz) ** 2)) if np.mean(nz) > 0 else 0.0
    if adi < ADI_CUT:
        return "Erratic" if cv2 >= CV2_CUT else "Smooth"
    return "Lumpy" if cv2 >= CV2_CUT else "Intermittent"


# --------------------------------------------------------------------------
# The rolling-origin grid.
# --------------------------------------------------------------------------
def rolling_origins(n_periods: int, n_origins: int, spacing: int, horizon: int,
                    min_train: int) -> list[int]:
    """Cutoff indices, latest first, each with ``horizon`` realized periods after it.

    ``spacing`` below ``horizon`` gives overlapping validation folds. That is a
    legitimate choice -- it buys origins on a short panel -- but it is a choice,
    and any result that depends on it should be re-run with ``spacing >= horizon``
    to show it does not. The paper does exactly that (Section 6).
    """
    cuts = [n_periods - horizon - i * spacing for i in range(n_origins)]
    return [c for c in cuts if c >= min_train]


# --------------------------------------------------------------------------
# The evaluation engine.
# --------------------------------------------------------------------------
def score_panel(panel: pd.DataFrame, methods: dict, origins: list[int], horizon: int,
                min_train: int, entity_col: str = "entity", value_col: str = "value",
                period_col: str = "period") -> pd.DataFrame:
    """Score every method on every entity-origin block that has enough history.

    Returns one row per (entity, origin, method) with both scaled metrics, both
    seasonal-naive denominators, the SBC class, and the per-step errors the
    Diebold-Mariano test consumes.

    Both denominators are stored, and that is not redundancy. MASE divides by the
    seasonal naive's mean absolute error and RMSSE by its root mean squared error;
    RMSE >= MAE always, so scoring one metric with the other's denominator inflates
    the result by a factor nobody can see. That error inverted a result in this
    study before it was caught (paper, Section 10).
    """
    wide = panel.pivot_table(index=period_col, columns=entity_col, values=value_col,
                             aggfunc="sum").sort_index()
    rows = []
    for cut in origins:
        for entity in wide.columns:
            series = wide[entity].to_numpy(dtype=float)
            train, actual = series[:cut], series[cut:cut + horizon]
            if len(train) < min_train or len(actual) < horizon or not np.any(train > 0):
                continue
            d_mae = seasonal_naive_mae(train)
            d_rmse = float(np.sqrt(np.mean((train[SEASON:] - train[:-SEASON]) ** 2))) \
                if len(train) > SEASON else float("nan")
            if not np.isfinite(d_mae) or d_mae <= 0:
                continue
            klass = classify_demand(train)
            for name, fn in methods.items():
                pred = np.asarray(fn(train, horizon), float)
                if len(pred) != horizon or not np.all(np.isfinite(pred)):
                    continue
                rows.append({
                    "entity": entity, "origin": cut, "method": name, "sbc_class": klass,
                    "mase": mase_seasonal(actual, pred, train),
                    "rmsse": rmsse_seasonal(actual, pred, train),
                    "snaive_mae": d_mae, "snaive_rmse": d_rmse,
                    "scaled_bias": float(np.mean(pred - actual) / d_mae),
                    "abs_errors": np.abs(actual - pred),
                    "sq_errors": (actual - pred) ** 2,
                    "rel_errors": np.where(actual > 0, (pred - actual) / np.where(actual > 0, actual, 1), np.nan),
                    "actual": actual, "pred": pred, "train_tail": train[-SEASON:],
                })
    if not rows:
        raise AssertionError("no blocks scored -- check min_train, horizon and the origin grid")
    return pd.DataFrame(rows)


def leaderboard(records: pd.DataFrame, baseline: str, metric: str = "rmsse",
                horizon: int = 6, alpha: float = 0.05) -> pd.DataFrame:
    """Rank methods, and test each against ``baseline`` with Diebold-Mariano.

    DM is run on pooled per-step squared-error differentials, with the
    Harvey-Leybourne-Newbold small-sample correction, and the resulting p-values
    are Benjamini-Hochberg adjusted across the family of methods tested here.
    Skipping that adjustment when you run 24 tests at once manufactures roughly
    one significant result from noise per twenty tests.

    Read the mean rank column alongside the p-values. Once the pooled sample runs
    to tens of thousands of steps, significance stops discriminating -- nearly
    everything is significant -- while rank separation does not inflate with n.
    """
    base = records[records.method == baseline]
    key = ["entity", "origin"]
    base_loss = {tuple(r[k] for k in key): r.sq_errors for _, r in base.iterrows()}

    ranks = _block_ranks(records, metric)
    out = []
    for name, grp in records.groupby("method"):
        diffs = []
        for _, r in grp.iterrows():
            b = base_loss.get((r.entity, r.origin))
            if b is not None and len(b) == len(r.sq_errors):
                diffs.append(b - r.sq_errors)          # positive favours the challenger
        stat, p_one, n = dm_hln(np.concatenate(diffs), horizon) if diffs else (np.nan, np.nan, 0)
        out.append({
            "method": name, "n_blocks": len(grp),
            f"mean_{metric}": float(grp[metric].mean()),
            "median_" + metric: float(grp[metric].median()),
            "mean_rank": ranks.get(name, float("nan")),
            "dm_stat": stat, "dm_p_one_sided": p_one, "dm_n_steps": n,
        })
    df = pd.DataFrame(out).sort_values(f"mean_{metric}").reset_index(drop=True)
    df["rank"] = np.arange(1, len(df) + 1)
    df["dm_p_bh"] = np.nan
    df["beats_baseline"] = False       # typed up front: a NaN here would later be
                                       # filled, and a filled NaN is a silent False

    testable = df.method != baseline
    p = df.loc[testable, "dm_p_one_sided"].to_numpy(float)
    adj, rej = benjamini_hochberg(np.nan_to_num(p, nan=1.0), alpha)
    df.loc[testable, "dm_p_bh"] = adj
    df.loc[testable, "beats_baseline"] = rej & (df.loc[testable, f"mean_{metric}"].to_numpy()
                                                < float(df.loc[~testable, f"mean_{metric}"].iloc[0]))
    return df


def _block_ranks(records: pd.DataFrame, metric: str) -> dict:
    """Mean Friedman rank per method over complete blocks only."""
    mat = records.pivot_table(index=["entity", "origin"], columns="method", values=metric)
    mat = mat.dropna()
    if mat.empty:
        return {}
    return mat.rank(axis=1).mean().to_dict()


def friedman_nemenyi(records: pd.DataFrame, metric: str = "rmsse",
                     alpha: float = 0.05) -> dict:
    """Friedman chi-square and the Nemenyi critical difference over complete blocks.

    One caveat the paper states and most benchmarks do not: Friedman assumes
    independent blocks, and a panel where one entity contributes several origins
    does not have them. The CD below is therefore narrower than it should be.
    ``independent_block_check`` measures how much that matters on your data.
    """
    mat = records.pivot_table(index=["entity", "origin"], columns="method",
                              values=metric).dropna()
    n, k = mat.shape
    if n < 2 or k < 3:
        raise AssertionError(f"Friedman needs >=2 complete blocks and >=3 methods; got {n}x{k}")
    chi2, p = stats.friedmanchisquare(*[mat.to_numpy()[:, j] for j in range(k)])
    q = float(stats.studentized_range.ppf(1 - alpha, k, np.inf)) / np.sqrt(2.0)
    return {"n_complete_blocks": int(n), "n_methods": int(k), "chi2": float(chi2),
            "p": float(p), "nemenyi_cd": float(q * np.sqrt(k * (k + 1) / (6.0 * n))),
            "mean_ranks": mat.rank(axis=1).mean().sort_values().to_dict()}


def independent_block_check(records: pd.DataFrame, metric: str = "rmsse",
                            draws: int = 20, seed: int = 0) -> dict:
    """Rebuild Friedman on one randomly chosen origin per entity, ``draws`` times.

    This makes the blocks independent by construction, at the cost of most of the
    data. Report both: if the CD widens but the ranking holds, the dependence
    affects the error bar and not the conclusion, which is worth knowing.
    """
    rng = np.random.default_rng(seed)
    full = friedman_nemenyi(records, metric)
    order = pd.Series(full["mean_ranks"])
    cds, corrs = [], []
    for _ in range(draws):
        picks = (records[["entity", "origin"]].drop_duplicates()
                 .groupby("entity", group_keys=False)
                 .apply(lambda g: g.iloc[rng.integers(len(g))], include_groups=False))
        keep = records.merge(picks.reset_index(), on=["entity", "origin"], how="inner")
        try:
            sub = friedman_nemenyi(keep, metric)
        except AssertionError:
            continue
        cds.append(sub["nemenyi_cd"])
        s = pd.Series(sub["mean_ranks"]).reindex(order.index)
        corrs.append(float(stats.spearmanr(order.to_numpy(), s.to_numpy()).statistic))
    return {"cd_full": full["nemenyi_cd"], "cd_independent_mean": float(np.mean(cds)),
            "rank_spearman_mean": float(np.mean(corrs)), "draws": len(cds)}


# --------------------------------------------------------------------------
# The selection-rule replay: what a deployed rule is worth, between a floor and
# a ceiling. This is the measurement a leaderboard cannot give you.
# --------------------------------------------------------------------------
def selection_rule_replay(records: pd.DataFrame, baseline: str, metric: str = "rmsse",
                          min_history: int = 3, top_k: int = 3,
                          bias_threshold: float = 0.6) -> dict:
    """Replay a top-k selection rule at each origin using strictly earlier origins.

    The rule: score every candidate on the entity's earlier origins, drop any that
    scored on fewer than half the available folds, drop any whose mean scaled bias
    exceeds ``bias_threshold``, rank the survivors on mean ``metric``, and average
    the best ``top_k``. That average is what gets served.

    Scored against two references that bracket what is achievable:
      floor   -- always serve ``baseline`` (the do-nothing policy)
      oracle  -- serve the single best method at each origin, chosen with hindsight

    The blend is re-scored from its own forecast values, not averaged from the
    members' scores. A composed forecast must be scaled by the same denominator as
    the methods it is compared against; mixing denominators here is what inverted
    this result on its first run (paper, Section 10).
    """
    idx = {(r.entity, r.origin, r.method): r for _, r in records.iterrows()}
    origins = sorted(records.origin.unique())          # ascending: oldest first
    served, floor, oracle, per_class = [], [], [], {}

    for entity, grp in records.groupby("entity"):
        ent_origins = sorted(grp.origin.unique())
        for cut in ent_origins:
            earlier = [o for o in origins if o < cut and o in ent_origins]
            if len(earlier) < min_history:
                continue
            hist = grp[grp.origin.isin(earlier)]
            agg = hist.groupby("method").agg(score=(metric, "mean"),
                                             bias=("scaled_bias", lambda s: float(np.mean(np.abs(s)))),
                                             folds=(metric, "size"))
            agg = agg[(agg.folds >= max(1, (len(earlier) + 1) // 2))
                      & (agg.bias.abs() <= bias_threshold)]
            if agg.empty:
                continue
            chosen = list(agg.sort_values("score").index[:top_k])
            members = [idx.get((entity, cut, m)) for m in chosen]
            members = [m for m in members if m is not None]
            base_rec = idx.get((entity, cut, baseline))
            if not members or base_rec is None:
                continue

            blend = np.mean([m.pred for m in members], axis=0)
            actual, train_denom = base_rec.actual, base_rec.snaive_rmse
            if not np.isfinite(train_denom) or train_denom <= 0:
                continue
            s_served = float(np.sqrt(np.mean((actual - blend) ** 2)) / train_denom)
            s_floor = float(base_rec[metric])
            s_oracle = float(min(idx[(entity, cut, m)][metric] for m in grp.method.unique()
                                 if (entity, cut, m) in idx))
            served.append(s_served); floor.append(s_floor); oracle.append(s_oracle)
            per_class.setdefault(base_rec.sbc_class, []).append((s_served, s_floor, s_oracle))

    if not served:
        raise AssertionError("no origin had enough earlier history -- lower min_history")
    sv, fl, orc = np.mean(served), np.mean(floor), np.mean(oracle)
    return {
        "n_origins": len(served), "served": float(sv), "floor": float(fl), "oracle": float(orc),
        "improvement_over_floor_pct": float((fl - sv) / fl * 100),
        "gap_captured_pct": float((fl - sv) / (fl - orc) * 100) if fl > orc else float("nan"),
        "win_rate": float(np.mean(np.asarray(served) < np.asarray(floor))),
        "by_class": {k: {"n": len(v), "served": float(np.mean([x[0] for x in v])),
                         "floor": float(np.mean([x[1] for x in v])),
                         "oracle": float(np.mean([x[2] for x in v]))}
                     for k, v in per_class.items()},
    }


# --------------------------------------------------------------------------
# Reference forecasters. Deliberately simple and few: enough to demonstrate the
# protocol, not a benchmark. Swap in your own.
# --------------------------------------------------------------------------
def f_snaive(train: np.ndarray, h: int) -> np.ndarray:
    return np.array([train[-SEASON + (i % SEASON)] for i in range(h)], float)


def f_snaive_drift(train: np.ndarray, h: int) -> np.ndarray:
    """Last year's same month, scaled by recent momentum -- the shape of the
    seasonal-naive-with-drift baseline that enterprise systems have shipped for
    decades, and the production baseline in the paper."""
    base = f_snaive(train, h)
    recent, year_ago = train[-3:].mean(), train[-SEASON - 3:-SEASON].mean() if len(train) >= SEASON + 3 else np.nan
    ratio = 1.0 if not np.isfinite(year_ago) or year_ago <= 0 else float(np.clip(recent / year_ago, 0.5, 2.0))
    return base * ratio


def f_mean12(train: np.ndarray, h: int) -> np.ndarray:
    return np.full(h, float(train[-SEASON:].mean()))


def f_median6(train: np.ndarray, h: int) -> np.ndarray:
    return np.full(h, float(np.median(train[-6:])))


def f_drift(train: np.ndarray, h: int) -> np.ndarray:
    n = len(train)
    slope = (train[-1] - train[0]) / max(n - 1, 1)
    return np.maximum(train[-1] + slope * np.arange(1, h + 1), 0.0)


def f_ses_damped(train: np.ndarray, h: int, a: float = 0.3) -> np.ndarray:
    level = train[0]
    for v in train[1:]:
        level = a * v + (1 - a) * level
    return np.full(h, max(float(level), 0.0))


def f_croston_sba(train: np.ndarray, h: int, a: float = 0.1) -> np.ndarray:
    """Syntetos-Boylan approximation -- an intermittent-demand method, included so
    the demo has something built for spiky series."""
    nz = np.flatnonzero(train > 0)
    if len(nz) < 2:
        return np.full(h, float(train.mean()))
    z, p = float(train[nz[0]]), float(np.mean(np.diff(nz)))
    last = nz[0]
    for i in nz[1:]:
        z = a * float(train[i]) + (1 - a) * z
        p = a * float(i - last) + (1 - a) * p
        last = i
    return np.full(h, (1 - a / 2) * z / max(p, 1e-9))


REFERENCE_METHODS = {
    "snaive": f_snaive, "snaive_drift": f_snaive_drift, "mean12": f_mean12,
    "median6": f_median6, "drift": f_drift, "ses_damped": f_ses_damped,
    "croston_sba": f_croston_sba,
}


# --------------------------------------------------------------------------
# The synthetic demonstration panel.
# --------------------------------------------------------------------------
def synthetic_panel(n_entities: int = 600, n_periods: int = 67, seed: int = 0,
                    spike: float = 1.0) -> pd.DataFrame:
    """A marketplace-shaped panel: many spiky entities whose sum is smooth.

    The generating process carries no real data and no fitted parameter from the
    production panel. It reproduces one structural fact, the one the paper's
    Section 2 describes: a shared seasonal signal, plus entity-level variation
    large enough to swamp it per series and small enough to cancel in aggregate.
    That structure is what makes the unit of analysis decide the leaderboard.

    Three archetypes, because a real marketplace is not one population. A few
    large steady accounts carry most of the volume and most of the shared season;
    a middle tier is volatile; a long tail buys in occasional bursts. The demand
    classes the protocol assigns fall out of this rather than being labelled in.

    ``spike`` is the smoothness dial: it multiplies every archetype's idiosyncratic
    noise scale and intermittency probability. ``spike=1`` is exactly the panel the
    demo has always generated (the default draws the identical RNG sequence);
    ``spike`` near 0 gives smooth, tourism-like entities; above 1, spikier ones.
    Sweeping it while holding everything else fixed traces how the unit-of-analysis
    effect grows with entity-level spikiness -- the paper's fragility curve.
    """
    rng = np.random.default_rng(seed)
    t = np.arange(n_periods)
    season = 1.0 + 0.30 * np.sin(2 * np.pi * ((t % 12) - 2) / 12.0)   # shared, strong
    macro = np.exp(np.cumsum(rng.normal(0.0, 0.006, n_periods)))       # common drift
    rows = []
    for e in range(n_entities):
        u = rng.random()
        if u < 0.15:                       # large steady accounts: most of the volume
            level, sigma, gap, seas_w = float(rng.lognormal(11.5, 0.5)), 0.12, 0.00, 1.0
        elif u < 0.55:                     # volatile middle tier
            level, sigma, gap, seas_w = float(rng.lognormal(9.8, 0.7)), 0.55, 0.05, 0.6
        else:                              # long tail: occasional project work
            level, sigma, gap, seas_w = float(rng.lognormal(8.5, 0.9)), 1.10, 0.45, 0.2
        sigma, gap = sigma * spike, min(gap * spike, 0.95)
        trend = float(rng.normal(0.0, 0.005))
        vals = []
        for i in t:
            mu = level * (1 + seas_w * (season[i] - 1)) * macro[i] * (1 + trend) ** i
            v = mu * float(rng.lognormal(-sigma ** 2 / 2, sigma))
            vals.append(0.0 if rng.random() < gap else max(v, 0.0))
        rows.append(pd.DataFrame({"entity": e, "period": t, "value": vals}))
    return pd.concat(rows, ignore_index=True)


def _print_block(title: str) -> None:
    print("\n" + title)
    print("-" * len(title))


def run_demo(n_entities: int, seed: int) -> None:
    horizon, spacing, min_train = 6, 3, 25
    panel = synthetic_panel(n_entities=n_entities, seed=seed)
    n_periods = int(panel.period.max()) + 1
    baseline = "snaive_drift"

    _print_block("SYNTHETIC PANEL")
    print(f"{n_entities} entities x {n_periods} periods; horizon {horizon}, "
          f"origin spacing {spacing}, methods {len(REFERENCE_METHODS)}")

    # --- unit of analysis: the market total ---
    total = panel.groupby("period", as_index=False).value.sum().assign(entity="TOTAL")
    agg_origins = rolling_origins(n_periods, 20, 1, horizon, min_train)
    agg = score_panel(total, REFERENCE_METHODS, agg_origins, horizon, min_train)
    agg_lb = leaderboard(agg, baseline, horizon=horizon)

    _print_block(f"UNIT OF ANALYSIS = MARKET TOTAL  ({len(agg_origins)} origins)")
    print(agg_lb[["rank", "method", "mean_rmsse", "mean_rank", "dm_p_bh"]].to_string(index=False))
    a_rank = int(agg_lb.loc[agg_lb.method == baseline, "rank"].iloc[0])
    a_beat = int(agg_lb.beats_baseline.fillna(False).sum())

    # --- unit of analysis: the individual entity ---
    ent_origins = rolling_origins(n_periods, 8, spacing, horizon, min_train)
    ent = score_panel(panel, REFERENCE_METHODS, ent_origins, horizon, min_train)
    ent_lb = leaderboard(ent, baseline, horizon=horizon)

    _print_block(f"UNIT OF ANALYSIS = INDIVIDUAL ENTITY  ({len(ent_origins)} origins, "
                 f"{ent.groupby(['entity', 'origin']).ngroups:,} blocks)")
    print(ent_lb[["rank", "method", "mean_rmsse", "mean_rank", "dm_p_bh"]].to_string(index=False))
    e_rank = int(ent_lb.loc[ent_lb.method == baseline, "rank"].iloc[0])
    e_beat = int(ent_lb.beats_baseline.fillna(False).sum())

    k = len(REFERENCE_METHODS)
    _print_block("RESULT 1 -- THE UNIT OF ANALYSIS")
    print(f"Same data, same methods, same horizon. The '{baseline}' baseline places")
    print(f"  {a_rank} of {k} on the market total, beaten by {a_beat} method(s)")
    print(f"  {e_rank} of {k} per entity,         beaten by {e_beat} method(s)")

    _print_block("RESULT 1b -- HOW MUCH ERROR IS POOLED")
    n_agg = int(agg_lb.dm_n_steps.max())
    n_ent = int(ent_lb.dm_n_steps.max())
    print(f"Diebold-Mariano pools {n_agg:,} per-step losses at the total and "
          f"{n_ent:,} per entity.")
    print("Same test, same methods. Sample size, not evidence, moves the p-values.")

    fried = friedman_nemenyi(ent)
    print(f"\nFriedman chi2={fried['chi2']:.1f} on {fried['n_complete_blocks']:,} complete "
          f"blocks; Nemenyi CD={fried['nemenyi_cd']:.3f}")
    indep = independent_block_check(ent, draws=5)
    print(f"One origin per entity: CD {indep['cd_full']:.3f} -> "
          f"{indep['cd_independent_mean']:.3f}, rank Spearman "
          f"{indep['rank_spearman_mean']:.3f} over {indep['draws']} draws")

    _print_block("RESULT 2 -- DOES THE WINNER DEPEND ON THE DEMAND CLASS?")
    winners = {}
    for klass, grp in ent.groupby("sbc_class"):
        lb = grp.groupby("method").rmsse.mean().sort_values()
        winners[klass] = lb.index[0]
        print(f"{klass:13s} n={grp.groupby(['entity', 'origin']).ngroups:6,}  "
              f"best={lb.index[0]:14s} baseline rank={list(lb.index).index(baseline) + 1} of {len(lb)}")
    print(f"{len(set(winners.values()))} distinct winner(s) across {len(winners)} classes. "
          "A pooled leaderboard reports one of them and implies it everywhere.")

    _print_block("RESULT 4 -- WHAT THE SELECTION RULE IS WORTH")
    rep = selection_rule_replay(ent, baseline)
    print(f"{rep['n_origins']:,} origins with >=3 earlier folds")
    print(f"  served {rep['served']:.3f} | floor {rep['floor']:.3f} | oracle {rep['oracle']:.3f}")
    print(f"  improvement over floor {rep['improvement_over_floor_pct']:.1f}% | "
          f"gap captured {rep['gap_captured_pct']:.1f}% | wins {rep['win_rate'] * 100:.0f}%")

    _print_block("WHAT THIS DEMONSTRATION DOES AND DOES NOT SHOW")
    inverted = (a_rank <= 2 and a_beat == 0) and (e_rank >= k - 1 and e_beat >= 3)
    print(f"Inversion reproduced on this synthetic panel: {'YES' if inverted else 'NO'} "
          f"(total {a_rank}/{k} beaten by {a_beat}; entity {e_rank}/{k} beaten by {e_beat})")
    print("This is a mechanism demonstration, not a replication of the paper's numbers.")
    print("Those need the production panel, which is proprietary and not released.")
    print("The verdict above is computed from this run, so a change to the generator,")
    print("the seed, or the method set that dissolves the effect will say NO here.")


def main() -> int:
    ap = argparse.ArgumentParser(description=__doc__.splitlines()[0])
    ap.add_argument("--demo", action="store_true", help="run the synthetic demonstration")
    ap.add_argument("--entities", type=int, default=300, help="synthetic panel size")
    ap.add_argument("--seed", type=int, default=0, help="synthetic panel seed")
    args = ap.parse_args()
    if not args.demo:
        ap.print_help()
        print("\nNothing to do. Pass --demo, or import this module and bring your own panel.")
        return 0
    run_demo(args.entities, args.seed)
    return 0


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/p6_evaluation_protocol/pyproject.toml <==
[project]
name = "p6-evaluation-protocol"
version = "1.0.0"
description = "Evaluation protocol for Evaluation Choices Decide the Forecasting Leaderboard"
requires-python = ">=3.12,<3.13"
dependencies = [
    "numpy==2.4.4",
    "pandas==2.3.3",
    "scipy==1.15.3",
]

